No Such Thing as a Simple Flare: Substructure and QPPs Observed in a Statistical Sample of 20 Second Cadence TESS Flares

A 20 second cadence TESS monitoring campaign of 226 low-mass flare stars during Cycle 3 recorded 3792 stellar flares of >10^32 erg. We explore the time-resolved emission and substructure in 440 of the largest flares observed at high S/N, 97% of which released energies of >10^33 erg. We discover degeneracy present at 2 minute cadence between sharply-peaked and weakly-peaked flares is common, although 20 second cadence breaks these degeneracies. We better resolve the rise phases and find 46% of large flares exhibit substructure during the rise phase. We observe 49 candidate quasi-periodic pulsations (QPP) and confirm 17 at 3+ sigma. Most of our QPPs have periods less than 10 minutes, suggesting short period optical QPPs are common. We find QPPs in both the rise and decay phases of flares, including a rise-phase QPP in a large flare from Proxima Cen. We confirm the Davenport et al. (2014) template provides a good fit to most classical flares observed at high cadence, although 9% favor Gaussian peaks instead. We characterize the properties of complex flares, finding 17% of complex flares exhibit "peak-bump" morphologies composed of a large, highly impulsive peak followed by a second more gradual Gaussian peak. We also estimate the UVC surface fluences of temperate planets at flare peak and find 1/3 of 10^34 erg flares reach the D90 dose of D. Radiodurans in just 20 seconds in the absence of an atmosphere.

==> anc/table_II_tess20sec_flares.csv <==
TIC, flare_start, flare_peak, flare_stop, ED, log_energy, ampl_20sec, FWHM_20sec, impulse_20sec, N_rise, N_dom, N_tot, rise_complex, QPP, signif, mass, Prot, log_Q0, UVC_surface_fluence, log_survival_fraction
5656273,2096.32944,2096.33546,2096.37711,430,35.2,0.595,7.39,0.08051,1,1,1,yes,no,270,0.59,0.4312,31.79,410,-2.1
5656273,2105.38285,2105.39049,2105.47172,1260,35.6,0.907,12.14,0.07469,3,2,6,yes,no,414,0.59,0.4312,31.79,620,-3.2
5656273,2108.39668,2108.40015,2108.45638,490,35.2,0.292,22.64,0.0129,1,2,4,no,yes,129,0.59,0.4312,31.79,200,-1.0
5656273,2111.6834,2111.69081,2111.72575,80,34.4,0.077,8.32,0.00925,4,2,4,yes,no,32,0.59,0.4312,31.79,50,-0.3
9210746,2091.51237,2091.51676,2091.60934,120,34.4,0.041,47.59,0.00087,1,1,6,yes,yes,24,0.42,7.48,31.6,50,-0.3
10863087,2123.84,2123.86964,2123.96199,300,34.4,0.189,19.31,0.0098,2,3,3,yes,no,55,0.245,0.8593,31.19,320,-1.6
29853348,2122.33679,2122.33864,2122.37311,120,34.4,0.185,8.79,0.02103,1,2,2,no,no,41,0.185,0.7029,31.55,1310,-4.2
29853348,2123.465,2123.47639,2123.52,120,34.4,0.081,20.8,0.0039,2,1,2,yes,no,4,0.185,0.7029,31.55,570,-2.9
29853348,2125.04169,2125.04354,2125.07686,60,34.0,0.181,1.3,0.13958,1,1,1,no,no,39,0.185,0.7029,31.55,1280,-4.2
29853348,2139.02182,2139.02529,2139.07389,470,35.0,0.606,7.22,0.0839,1,1,1,no,no,132,0.185,0.7029,31.55,4300,-4.6
29853348,2141.3542,2141.35582,2141.39029,80,34.2,0.148,5.34,0.02778,1,1,1,no,no,32,0.185,0.7029,31.55,1050,-3.9
31740375,2050.49417,2050.49672,2050.61661,240,34.3,0.166,4.23,0.03917,1,1,1,no,no,22,0.355,3.695,31.16,120,-0.6
31740375,2056.85886,2056.86372,2056.94473,310,34.4,0.265,8.52,0.03105,1,1,1,yes,no,36,0.355,3.695,31.16,190,-1.0
31740375,2077.97023,2077.98458,2078.02067,80,33.8,0.069,26.59,0.00261,2,2,2,yes,no,9,0.355,3.695,31.16,50,-0.3
31740375,2079.06097,2079.06352,2079.12068,130,34.0,0.101,20.84,0.00482,1,2,2,no,no,13,0.355,3.695,31.16,70,-0.4
31740375,2094.16589,2094.1689,2094.20152,100,33.9,0.323,3.2,0.10096,1,1,1,no,no,45,0.355,3.695,31.16,230,-1.2
33864387,2042.07844,2042.08515,2042.12449,70,34.1,0.088,8.41,0.01045,1,1,1,yes,no,17,0.355,4.62,31.58,170,-0.9
33864387,2043.36942,2043.37683,2043.4694,210,34.6,0.1,24.39,0.00409,1,1,1,yes,no,19,0.355,4.62,31.58,190,-1.0
33864387,2137.83013,2137.8424,2137.95928,210,34.6,0.074,37.91,0.00196,2,3,3,yes,yes,14,0.355,4.62,31.58,140,-0.7
33864387,2187.67531,2187.68156,2187.72807,70,34.2,0.101,8.22,0.01233,1,1,2,yes,no,20,0.355,4.62,31.58,190,-1.0
33864387,2252.29511,2252.3009,2252.46963,420,34.9,0.292,10.04,0.02909,2,1,3,yes,no,57,0.355,4.62,31.58,550,-2.8
38586438,2089.059,2089.0641,2089.11431,110,34.4,0.118,14.06,0.00838,1,1,2,no,no,20,0.355,1.1113,31.61,240,-1.2
38586438,2156.34003,2156.35044,2156.44626,260,34.8,0.117,33.85,0.00346,1,1,1,yes,no,20,0.355,1.1113,31.61,240,-1.2
38586438,2232.86823,2232.87772,2233.00733,140,34.5,0.07,10.01,0.00695,1,1,1,yes,no,12,0.355,1.1113,31.61,140,-0.7
38586438,2261.17721,2261.1793,2261.22094,60,34.2,0.114,7.28,0.01566,1,1,1,yes,no,19,0.355,1.1113,31.61,230,-1.2
38586438,2265.80561,2265.80769,2265.84772,70,34.2,0.131,5.86,0.02239,1,1,2,no,no,22,0.355,1.1113,31.61,260,-1.3
38586438,2273.96524,2273.9701,2274.07193,130,34.4,0.167,6.43,0.02593,1,1,1,yes,no,28,0.355,1.1113,31.61,340,-1.7
38586438,2278.325,2278.33394,2278.36,80,34.2,0.121,15.57,0.00778,2,2,2,yes,no,21,0.355,1.1113,31.61,240,-1.2
43605290,2194.87703,2194.88259,2194.97331,100,33.1,0.18,4.57,0.03933,2,2,3,yes,yes,101,0.2,no,30.37,70,-0.4
44796808,2145.27297,2145.27482,2145.32156,110,34.3,0.157,6.45,0.02428,1,1,1,no,no,38,0.48,3.72,31.5,110,-0.6
49593799,2118.264,2118.26757,2118.40667,330,33.9,0.595,2.87,0.20716,1,1,1,no,no,109,0.29,no,30.67,220,-1.1
49593799,2118.657,2118.66109,2118.73908,80,33.3,0.134,3.77,0.03558,1,1,2,no,no,25,0.29,no,30.67,50,-0.3
49593799,2125.62482,2125.62621,2125.67989,100,33.4,0.571,0.71,0.80449,1,1,1,no,no,104,0.29,no,30.67,210,-1.1
49593799,2134.75309,2134.75494,2134.83363,80,33.3,0.117,2.42,0.04821,1,1,1,no,no,21,0.29,no,30.67,40,-0.2
49593799,2135.86119,2135.87716,2135.92321,70,33.3,0.05,40.65,0.00124,2,2,2,yes,no,9,0.29,no,30.67,20,-0.1
49593799,2137.73525,2137.73733,2137.78731,60,33.2,0.183,0.97,0.18901,1,1,1,no,no,34,0.29,no,30.67,70,-0.4
49672084,2213.60602,2213.60996,2213.65716,60,33.6,0.123,2.2,0.05571,1,1,1,no,no,26,0.245,9.68,31.13,180,-0.9
49672084,2217.59467,2217.60208,2217.6928,70,33.7,0.04,29.36,0.00136,1,1,1,yes,no,9,0.245,9.68,31.13,60,-0.3
49672084,2224.94067,2224.94506,2225.02074,160,34.1,0.245,5.17,0.04735,1,1,1,yes,no,52,0.245,9.68,31.13,360,-1.9
64053930,2147.41613,2147.42447,2147.4689,70,34.4,0.088,11.44,0.00771,2,1,2,yes,no,15,0.29,no,31.89,530,-2.7
64053930,2161.25967,2161.265,2161.36891,320,35.1,0.147,27.97,0.00525,1,2,2,no,no,26,0.29,no,31.89,880,-3.7
64053930,2162.66079,2162.67005,2162.70175,70,34.4,0.055,22.78,0.00243,1,1,1,no,no,9,0.29,no,31.89,330,-1.7
64053930,2166.59609,2166.62247,2166.67037,70,34.5,0.039,73.65,0.00053,2,2,2,yes,no,7,0.29,no,31.89,230,-1.2
64053930,2167.54073,2167.54304,2167.65761,160,34.8,0.166,9.4,0.01766,1,1,2,no,no,29,0.29,no,31.89,1000,-3.9
77957301,2193.48042,2193.48251,2193.56304,150,34.1,0.176,9.74,0.01803,1,2,2,no,no,108,0.2,1.294,31.19,460,-2.4
77957301,2194.57972,2194.58134,2194.6304,60,33.7,0.194,2.47,0.0785,1,1,1,no,no,118,0.2,1.294,31.19,510,-2.6
78055893,2188.00745,2188.01231,2188.06994,120,34.5,0.105,10.23,0.0103,1,1,2,yes,no,23,0.54,5.3855,31.66,70,-0.4
80427281,2096.16548,2096.16872,2096.19972,50,34.1,0.634,0.34,1.86471,1,1,1,no,no,139,0.394,3.791,31.67,1150,-4.0
80427281,2105.66921,2105.6743,2105.73609,70,34.2,0.063,10.15,0.00618,1,1,1,no,no,14,0.394,3.791,31.67,110,-0.6
89205615,2163.73,2163.81675,2163.89,380,34.9,0.063,144.81,0.00043,2,2,3,yes,no,14,0.42,0.3485,31.58,80,-0.4
89205615,2164.35216,2164.35726,2164.39844,50,34.0,0.065,7.5,0.00873,1,1,1,yes,no,13,0.42,0.3485,31.58,80,-0.4
89205615,2167.12738,2167.14636,2167.21764,200,34.6,0.075,39.87,0.00189,1,2,2,no,no,16,0.42,0.3485,31.58,90,-0.5
89502706,2103.09491,2103.09676,2103.15485,80,34.4,0.1,12.31,0.0081,1,1,1,no,no,20,0.59,0.4793,31.71,60,-0.3
95328477,2224.39036,2224.39314,2224.45284,110,34.7,0.204,4.04,0.05038,1,1,1,no,no,68,0.59,2.612,31.94,200,-1.0
117748478,2179.92918,2179.93844,2180.05949,80,34.2,0.035,139.45,0.00025,1,2,2,no,no,9,0.245,0.61067,31.58,150,-0.8
117748478,2196.39517,2196.40814,2196.44701,60,34.1,0.051,13.32,0.00386,1,1,1,yes,no,14,0.245,0.61067,31.58,210,-1.1
117874959,2095.7229,2095.7303,2095.84001,1170,35.6,1.074,12.95,0.08295,2,1,5,yes,yes,241,0.492,6.2,31.79,1380,-4.2
121007796,2160.69588,2160.70606,2160.75442,130,34.8,0.076,28.64,0.00267,1,1,1,no,no,9,0.42,4.27,31.93,210,-1.1
121007796,2165.67202,2165.6785,2165.72709,80,34.6,0.065,28.03,0.00233,1,1,1,yes,no,7,0.42,4.27,31.93,180,-0.9
122671519,2117.54,2117.5438,2117.62272,120,34.4,0.129,7.36,0.01757,1,2,4,yes,no,31,0.245,0.4507,31.56,520,-2.7
122671519,2130.35444,2130.35791,2130.44956,1440,35.4,0.726,29.75,0.02439,2,3,4,yes,no,170,0.245,0.4507,31.56,2900,-4.6
122671519,2131.4908,2131.49265,2131.56439,70,34.1,0.06,14.76,0.0041,1,2,2,no,no,14,0.245,0.4507,31.56,240,-1.2
122671519,2136.12509,2136.12925,2136.16118,60,34.0,0.076,6.58,0.01161,1,1,2,no,no,18,0.245,0.4507,31.56,300,-1.5
122671519,2141.33781,2141.33966,2141.46789,200,34.6,0.199,6.55,0.0304,1,2,2,no,no,46,0.245,0.4507,31.56,800,-3.6
122671519,2150.33845,2150.3403,2150.37,60,34.1,0.157,4.37,0.03593,1,1,2,no,no,37,0.245,0.4507,31.56,630,-3.2
122671519,2154.80273,2154.80458,2154.84484,50,34.0,0.083,5.59,0.01492,1,1,1,no,no,19,0.245,0.4507,31.56,330,-1.7
122671519,2155.86,2155.86544,2155.98926,400,34.9,0.238,5.02,0.04742,1,1,1,yes,no,58,0.245,0.4507,31.56,950,-3.8
122671519,2165.39832,2165.41105,2165.45455,90,34.2,0.06,27.1,0.00222,1,2,2,no,no,14,0.245,0.4507,31.56,240,-1.2
140045538,2066.47315,2066.47477,2066.52499,50,34.2,0.06,10.42,0.00575,1,3,3,no,yes,54,0.42,1.12338,31.73,100,-0.5
140045538,2067.3456,2067.36945,2067.46202,100,34.4,0.039,22.78,0.00172,3,2,3,yes,no,35,0.42,1.12338,31.73,70,-0.4
140045538,2082.97154,2082.97733,2083.13356,110,34.5,0.029,73.93,0.0004,3,2,6,yes,yes,27,0.42,1.12338,31.73,50,-0.3
141807839,2037.522,2037.52501,2037.66041,100,34.4,0.089,2.79,0.03199,1,1,1,no,no,20,0.175,0.847074,31.71,1030,-3.9
141807839,2044.12961,2044.13239,2044.17,400,35.0,0.507,7.95,0.06382,1,1,1,no,no,110,0.175,0.847074,31.71,5860,-4.6
141807839,2045.06988,2045.0759,2045.17334,240,34.8,0.126,26.79,0.00471,1,2,2,no,no,27,0.175,0.847074,31.71,1460,-4.3
141807839,2055.9932,2055.99736,2056.08809,90,34.4,0.062,12.12,0.00509,1,1,1,yes,no,13,0.175,0.847074,31.71,720,-3.5
141807839,2059.1272,2059.13021,2059.19,100,34.4,0.089,58.29,0.00152,1,2,2,yes,no,19,0.175,0.847074,31.71,1030,-3.9
141807839,2079.23722,2079.24416,2079.29993,130,34.6,0.124,6.73,0.0184,1,2,2,yes,no,27,0.175,0.847074,31.71,1430,-4.2
141807839,2102.98976,2103.01545,2103.07631,100,34.4,0.055,73.11,0.00075,2,2,1,yes,no,12,0.175,0.847074,31.71,640,-3.3
141807839,2117.23313,2117.23845,2117.30533,80,34.4,0.051,35.69,0.00142,1,2,2,yes,no,11,0.175,0.847074,31.71,590,-3.0
141807839,2122.79835,2122.8009,2122.85505,180,34.7,0.246,2.52,0.09768,1,2,2,no,no,52,0.175,0.847074,31.71,2840,-4.6
141807839,2131.83669,2131.86701,2131.96213,390,35.0,0.107,56.58,0.00189,2,2,2,yes,no,23,0.175,0.847074,31.71,1240,-4.1
141807839,2134.12926,2134.13111,2134.25309,70,34.3,0.054,8.91,0.00607,1,1,1,no,no,12,0.175,0.847074,31.71,620,-3.2
141807839,2136.59267,2136.59544,2136.64,80,34.4,0.09,9.21,0.00973,1,1,1,yes,no,20,0.175,0.847074,31.71,1040,-3.9
141807839,2140.77596,2140.78962,2140.88404,90,34.4,0.04,56.79,0.00071,1,1,1,yes,no,8,0.175,0.847074,31.71,460,-2.4
141807839,2148.35159,2148.3553,2148.49834,120,34.5,0.057,10.98,0.00521,1,1,1,no,no,12,0.175,0.847074,31.71,660,-3.4
141807839,2218.47896,2218.48035,2218.51992,90,34.4,0.23,3.82,0.06023,1,1,1,no,no,49,0.175,0.847074,31.71,2660,-4.6
141807839,2218.96392,2218.96716,2219.02177,120,34.5,0.086,23.67,0.00363,1,2,2,yes,no,19,0.175,0.847074,31.71,990,-3.9
141807839,2234.8214,2234.82974,2234.89731,190,34.7,0.143,9.82,0.01459,3,2,3,yes,no,31,0.175,0.847074,31.71,1650,-4.3
141807839,2235.6515,2235.65474,2235.7,150,34.6,0.117,15.48,0.00756,1,1,1,no,no,25,0.175,0.847074,31.71,1350,-4.2
141807839,2247.13352,2247.13514,2247.16962,70,34.3,0.224,2.28,0.09836,1,1,1,no,no,48,0.175,0.847074,31.71,2590,-4.6
141807839,2250.67359,2250.67591,2250.71617,60,34.2,0.138,1.22,0.11272,1,1,1,yes,no,28,0.175,0.847074,31.71,1600,-4.3
141807839,2278.36666,2278.37129,2278.47683,220,34.8,0.093,87.46,0.00106,2,1,2,yes,no,18,0.175,0.847074,31.71,1080,-4.0
141807839,2278.58634,2278.58796,2278.65924,80,34.3,0.069,64.86,0.00107,1,2,2,no,no,15,0.175,0.847074,31.71,800,-3.6
141807839,2284.83409,2284.86719,2284.93453,100,34.4,0.035,84.9,0.00042,2,3,3,yes,yes,8,0.175,0.847074,31.71,400,-2.1
141807839,2287.07438,2287.07647,2287.11603,70,34.3,0.147,2.45,0.05982,1,1,1,no,no,31,0.175,0.847074,31.71,1700,-4.3
141807839,2305.64053,2305.64261,2305.68449,90,34.4,0.226,1.94,0.11641,1,1,1,no,no,49,0.175,0.847074,31.71,2610,-4.6
141807839,2309.78779,2309.78987,2309.84032,60,34.2,0.123,5.26,0.02341,1,1,1,no,no,27,0.175,0.847074,31.71,1420,-4.2
141807839,2313.93458,2313.93852,2314.02901,410,35.0,0.282,18.47,0.01527,1,3,3,no,no,61,0.175,0.847074,31.71,3260,-4.6
141807839,2330.02082,2330.02382,2330.0826,60,34.2,0.06,9.02,0.00665,1,1,1,yes,no,13,0.175,0.847074,31.71,690,-3.5
143209291,2197.72064,2197.72226,2197.83544,180,34.2,0.173,8.92,0.01936,1,2,2,yes,no,56,0.245,0.3686,31.25,340,-1.7
143209291,2210.64635,2210.64866,2210.74425,80,33.9,0.147,1.55,0.09495,1,1,2,no,no,48,0.245,0.3686,31.25,290,-1.5
143209291,2213.50211,2213.50535,2213.57408,90,33.9,0.069,11.13,0.00624,1,1,2,no,no,23,0.245,0.3686,31.25,140,-0.7
143209291,2221.15434,2221.15573,2221.29298,120,34.0,0.136,1.8,0.07572,1,1,1,no,no,42,0.245,0.3686,31.25,270,-1.4
146819340,2181.03453,2181.04795,2181.16969,80,33.9,0.042,20.39,0.00207,1,2,2,yes,no,19,0.29,2.721,31.24,60,-0.3
146819340,2188.90881,2188.92107,2188.99305,60,33.7,0.075,4.71,0.016,1,1,1,no,no,35,0.29,2.721,31.24,100,-0.5
158624542,2107.35961,2107.36332,2107.51469,330,35.1,0.532,4.91,0.10845,1,1,3,no,no,266,0.59,no,31.89,460,-2.4
158624542,2122.23405,2122.24331,2122.32523,60,34.4,0.043,18.57,0.00232,1,2,2,no,no,22,0.59,no,31.89,40,-0.2
159966544,2123.58463,2123.59412,2123.64642,100,34.5,0.065,19.62,0.00329,2,3,3,yes,yes,28,0.42,3.0176,31.75,120,-0.6
159966544,2149.87958,2149.88259,2149.94716,60,34.2,0.183,2.14,0.08554,1,1,1,no,no,83,0.42,3.0176,31.75,330,-1.7
160008866,2117.47547,2117.48357,2117.5317,60,34.0,0.086,5.55,0.01558,1,1,1,no,no,15,0.2,no,31.42,380,-2.0
160008866,2123.224,2123.22723,2123.3036,220,34.5,0.333,4.68,0.07113,1,1,2,no,no,59,0.2,no,31.42,1490,-4.3
160008866,2126.2333,2126.23863,2126.30944,80,34.0,0.065,15.65,0.00413,1,1,1,no,no,12,0.2,no,31.42,290,-1.5
160008866,2130.327,2130.33615,2130.43081,300,34.6,0.227,12.68,0.01787,1,2,2,yes,no,40,0.2,no,31.42,1020,-3.9
160008866,2132.64105,2132.64962,2132.81743,160,34.4,0.112,178.51,0.00063,1,2,2,no,no,20,0.2,no,31.42,500,-2.6
160008866,2134.66585,2134.66955,2134.75056,110,34.2,0.152,8.14,0.01865,1,1,1,no,no,26,0.2,no,31.42,680,-3.5
160008866,2134.83738,2134.84178,2134.91375,50,33.9,0.045,20.14,0.00223,1,1,1,yes,no,8,0.2,no,31.42,200,-1.0
160008866,2144.89739,2144.90688,2144.98,70,34.0,0.053,54.76,0.00097,1,2,2,no,no,10,0.2,no,31.42,240,-1.2
160008866,2147.30504,2147.3092,2147.47099,230,34.5,0.182,6.92,0.02627,1,1,2,no,no,32,0.2,no,31.42,810,-3.6
160008866,2147.85342,2147.85619,2147.90433,120,34.2,0.165,5.16,0.032,2,1,2,yes,no,28,0.2,no,31.42,740,-3.6
160008866,2148.566,2148.56939,2148.65,4820,35.8,3.621,12.68,0.28554,1,2,3,no,yes,628,0.2,no,31.42,16200,-4.9
160008866,2149.21151,2149.21545,2149.26451,300,34.6,0.444,8.06,0.05505,1,2,2,no,no,77,0.2,no,31.42,1990,-4.4
160008866,2149.51036,2149.51568,2149.56034,70,34.0,0.104,4.93,0.02117,1,2,2,no,no,19,0.2,no,31.42,470,-2.4
160008866,2150.02957,2150.03211,2150.08534,100,34.1,0.285,2.07,0.13773,1,1,1,no,no,49,0.2,no,31.42,1270,-4.2
160008866,2153.53163,2153.53718,2153.6198,130,34.2,0.072,16.69,0.00429,1,2,2,yes,no,13,0.2,no,31.42,320,-1.6
160008866,2156.493,2156.49479,2156.51,50,33.9,0.174,3.22,0.05394,1,1,1,no,yes,31,0.2,no,31.42,780,-3.6
160008866,2159.28111,2159.29129,2159.40771,160,34.3,0.054,48.73,0.0011,2,2,2,yes,no,9,0.2,no,31.42,240,-1.2
160008866,2165.80578,2165.80948,2165.89928,120,34.2,0.104,3.62,0.02863,1,1,2,yes,no,18,0.2,no,31.42,470,-2.4
166808151,2089.4243,2089.428,2089.47035,190,34.9,0.272,6.41,0.04248,1,1,1,no,yes,102,0.42,0.74,31.89,680,-3.5
166808151,2134.90001,2134.90418,2134.95022,80,34.5,0.053,19.94,0.00265,1,1,1,yes,no,18,0.42,0.74,31.89,130,-0.7
167457891,2118.39714,2118.40547,2118.46564,70,33.9,0.065,32.29,0.00201,1,1,1,no,no,10,0.15,2.3418,31.34,450,-2.3
167457891,2122.17679,2122.17818,2122.21867,60,33.9,0.118,1.68,0.07026,1,1,1,no,no,19,0.15,2.3418,31.34,820,-3.7
167457891,2122.38813,2122.39207,2122.43418,80,33.9,0.091,13.81,0.00658,1,2,2,yes,yes,15,0.15,2.3418,31.34,630,-3.2
167457891,2122.65318,2122.69392,2122.78418,320,34.6,0.127,78.47,0.00162,5,3,5,yes,yes,22,0.15,2.3418,31.34,890,-3.7
167457891,2123.82517,2123.82772,2123.88233,60,33.9,0.114,1.88,0.0604,1,1,1,no,no,20,0.15,2.3418,31.34,800,-3.6
167457891,2131.77629,2131.77791,2131.84479,400,34.7,1.168,2.95,0.39585,1,2,2,no,no,199,0.15,2.3418,31.34,8150,-4.7
178947176,2177.435,2177.43691,2177.478,60,33.7,0.068,19.51,0.00346,1,2,2,no,no,30,0.245,no,31.18,110,-0.6
178947176,2179.46051,2179.46468,2179.51351,60,33.7,0.083,4.49,0.01843,1,1,1,yes,no,35,0.245,no,31.18,140,-0.7
178947176,2188.20765,2188.21575,2188.26897,60,33.7,0.162,1.58,0.10234,1,2,2,no,no,69,0.245,no,31.18,270,-1.4
178947176,2190.01735,2190.04212,2190.1877,120,34.0,0.028,106.78,0.00026,2,1,2,yes,no,12,0.245,no,31.18,50,-0.3
178947176,2195.44618,2195.44872,2195.61051,80,33.8,0.119,2.6,0.04589,1,1,1,no,no,51,0.245,no,31.18,200,-1.0
197598732,2082.60632,2082.62345,2082.69936,50,33.4,0.048,14.01,0.00345,1,1,1,yes,no,12,0.42,no,30.96,10,-0.0
197829751,2088.626,2088.62872,2088.689,8980,35.7,6.585,15.82,0.41624,2,6,6,yes,yes,1137,0.245,3.0701,31.01,7420,-4.7
197829751,2090.35144,2090.35306,2090.41717,100,33.7,0.078,26.06,0.00298,1,2,2,no,no,13,0.245,3.0701,31.01,90,-0.5
197829751,2097.00967,2097.01222,2097.07817,60,33.5,0.051,30.31,0.00169,1,1,1,yes,no,8,0.245,3.0701,31.01,60,-0.3
197829751,2111.32839,2111.33001,2111.40198,80,33.7,0.063,2.11,0.03008,1,2,2,no,no,11,0.245,3.0701,31.01,70,-0.4
197829751,2112.16751,2112.16913,2112.20963,70,33.6,0.271,2.17,0.12467,1,1,1,yes,no,46,0.245,3.0701,31.01,310,-1.6
197829751,2117.84835,2117.85182,2117.94324,1500,34.9,0.877,43.53,0.02014,1,4,5,no,yes,150,0.245,3.0701,31.01,990,-3.9
197829751,2118.71803,2118.73123,2118.83978,220,34.1,0.141,20.32,0.00694,2,2,2,yes,no,24,0.245,3.0701,31.01,160,-0.8
197829751,2120.04049,2120.04212,2120.09881,320,34.2,1.01,2.76,0.3658,1,1,1,no,no,173,0.245,3.0701,31.01,1140,-4.0
197829751,2134.47685,2134.49005,2134.63748,110,33.8,0.071,62.2,0.00113,1,2,2,no,no,13,0.245,3.0701,31.01,80,-0.4
197829751,2136.20624,2136.21851,2136.26063,90,33.7,0.094,13.66,0.00687,1,2,2,no,no,16,0.245,3.0701,31.01,110,-0.6
197829751,2140.29233,2140.29626,2140.36152,80,33.6,0.054,25.86,0.0021,1,1,1,no,no,9,0.245,3.0701,31.01,60,-0.3
197829751,2160.15459,2160.15876,2160.23166,420,34.4,0.541,8.97,0.06035,2,3,3,yes,no,93,0.245,3.0701,31.01,610,-3.1
197829751,2160.89208,2160.89902,2160.99762,280,34.2,0.446,2.58,0.17278,1,1,1,no,no,76,0.245,3.0701,31.01,500,-2.6
197829751,2167.801,2167.80398,2167.87,1280,34.8,1.319,6.94,0.19012,2,1,2,yes,no,228,0.245,3.0701,31.01,1490,-4.3
198003939,2130.79074,2130.79444,2130.84188,50,34.0,0.086,2.64,0.03242,1,1,1,no,no,14,0.48,no,31.57,70,-0.4
198003939,2131.68611,2131.70602,2131.77984,120,34.4,0.069,38.96,0.00176,2,2,2,yes,yes,11,0.48,no,31.57,60,-0.3
200364466,2151.57213,2151.58625,2151.61517,60,33.9,0.041,39.75,0.00103,1,1,1,no,no,8,0.245,0.61608,31.36,100,-0.5
200364466,2161.58296,2161.58574,2161.63017,140,34.2,0.228,5.49,0.04153,1,1,1,no,no,49,0.245,0.61608,31.36,580,-3.0
200364466,2191.2729,2191.27591,2191.32288,50,33.8,0.042,25.9,0.00164,1,1,1,no,no,9,0.245,0.61608,31.36,110,-0.6
200364466,2193.77381,2193.78029,2193.82402,50,33.8,0.039,51.51,0.00075,1,1,1,no,no,8,0.245,0.61608,31.36,100,-0.5
200368439,2163.56215,2163.56887,2163.61492,100,34.7,0.087,27.8,0.00311,1,1,1,no,no,14,0.48,3.626,31.91,160,-0.8
200368439,2169.1099,2169.11291,2169.13164,60,34.4,0.057,21.43,0.00267,1,1,1,no,no,5,0.48,3.626,31.91,100,-0.5
201248233,2095.24089,2095.252,2095.35684,490,34.3,0.196,48.95,0.004,2,2,2,yes,no,12,0.54,no,30.87,20,-0.1
201289286,2095.99296,2095.99505,2096.03253,70,33.4,0.127,5.5,0.02305,1,2,2,no,no,22,0.29,2.74,30.81,60,-0.3
201292296,2097.361,2097.37856,2097.51489,170,34.4,0.142,6.19,0.0229,2,1,2,yes,no,33,0.29,5.146,31.41,280,-1.4
201753428,2090.95564,2090.99499,2091.02414,60,34.3,0.043,49.44,0.00088,2,3,3,yes,no,11,0.42,1.6,31.74,80,-0.4
201753428,2091.18457,2091.1943,2091.31488,410,35.1,0.179,20.44,0.00874,1,1,1,yes,no,46,0.42,1.6,31.74,320,-1.6
201753428,2107.80267,2107.80499,2107.839,80,34.4,0.095,10.93,0.00873,1,1,1,yes,yes,23,0.42,1.6,31.74,170,-0.9
201753428,2111.459,2111.4633,2111.53,120,34.5,0.072,17.05,0.00423,1,1,2,no,no,16,0.42,1.6,31.74,130,-0.7
201795667,2089.88125,2089.88704,2089.93957,80,34.1,0.066,20.27,0.00324,1,1,1,yes,no,13,0.245,1.2803,31.45,200,-1.0
201795667,2093.72712,2093.73754,2093.77803,70,34.0,0.061,19.07,0.00319,1,1,1,yes,no,12,0.245,1.2803,31.45,190,-1.0
201795667,2096.5908,2096.59242,2096.62736,80,34.1,0.224,2.45,0.09126,1,1,1,no,no,46,0.245,1.2803,31.45,700,-3.5
201795667,2097.32228,2097.3246,2097.37389,80,34.1,0.097,7.78,0.01243,1,1,2,yes,no,19,0.245,1.2803,31.45,300,-1.5
201795667,2102.73759,2102.73921,2102.78965,60,34.0,0.062,9.3,0.00669,1,1,1,no,no,12,0.245,1.2803,31.45,190,-1.0
201795667,2109.46513,2109.47253,2109.53085,160,34.4,0.096,19.76,0.00485,2,1,2,yes,no,18,0.245,1.2803,31.45,300,-1.5
206478549,2121.24008,2121.2417,2121.27455,60,33.7,0.176,3.95,0.04455,1,1,1,no,no,22,0.2,0.41048,31.23,510,-2.6
206478549,2121.28661,2121.29031,2121.3359,60,33.7,0.074,5.21,0.01421,1,1,1,yes,no,9,0.2,0.41048,31.23,210,-1.1
206478549,2133.8587,2133.86148,2133.88739,50,33.7,0.274,1.52,0.18057,1,1,1,no,no,34,0.2,0.41048,31.23,790,-3.6
206478549,2150.48114,2150.48462,2150.57488,100,33.9,0.075,26.15,0.00288,1,1,2,yes,no,10,0.2,0.41048,31.23,220,-1.1
206542524,2092.9502,2092.95252,2093.00204,80,33.3,0.169,4.69,0.03604,1,2,3,no,yes,33,0.245,no,30.67,90,-0.5
206542524,2108.16914,2108.17261,2108.24273,100,33.4,0.121,4.76,0.02533,2,1,3,yes,no,24,0.245,no,30.67,60,-0.3
207199350,2092.93954,2092.94278,2093.03559,130,34.8,0.137,9.67,0.01413,1,1,2,yes,no,33,0.48,5.827,31.99,300,-1.5
219244444,2177.248,2177.24935,2177.259,70,32.8,0.631,0.74,0.85313,1,1,1,no,no,60,0.2,0.30369,30.28,200,-1.0
219244444,2187.43644,2187.44038,2187.47045,80,32.9,0.121,9.99,0.0121,1,1,1,yes,no,11,0.2,0.30369,30.28,40,-0.2
220044948,2180.87348,2180.8758,2180.9274,60,33.9,0.125,2.01,0.06196,2,1,2,yes,no,44,0.29,0.6044,31.39,240,-1.2
220044948,2183.06566,2183.07053,2183.14968,200,34.4,0.214,6.28,0.03403,2,3,3,yes,no,76,0.29,0.6044,31.39,410,-2.1
220432563,2047.95963,2047.96171,2047.99549,80,33.7,0.336,1.33,0.25283,2,1,2,yes,no,68,0.29,2.2765,31.12,340,-1.7
220432563,2049.47771,2049.48003,2049.53371,60,33.6,0.135,1.93,0.06975,1,1,1,no,no,27,0.29,2.2765,31.12,140,-0.7
220432563,2058.3281,2058.32949,2058.38202,80,33.8,0.251,2.48,0.10106,1,1,2,no,no,51,0.29,2.2765,31.12,260,-1.3
220432563,2075.51336,2075.52124,2075.5571,60,33.6,0.055,15.06,0.00366,1,1,1,no,no,11,0.29,2.2765,31.12,60,-0.3
220432563,2076.42936,2076.43167,2076.52216,100,33.9,0.063,24.5,0.00255,1,1,2,no,no,12,0.29,2.2765,31.12,60,-0.3
220432563,2154.08617,2154.08802,2154.12596,70,33.7,0.166,3.06,0.05427,1,1,1,no,no,34,0.29,2.2765,31.12,170,-0.9
220432563,2156.24033,2156.24334,2156.28336,60,33.6,0.079,11.36,0.00699,1,1,1,yes,no,16,0.29,2.2765,31.12,80,-0.4
220432563,2226.78512,2226.78859,2226.88186,310,34.3,0.491,5.0,0.09827,1,1,1,no,no,100,0.29,2.2765,31.12,500,-2.6
220432563,2257.18986,2257.19564,2257.24239,90,33.8,0.153,3.68,0.04157,1,1,1,no,no,30,0.29,2.2765,31.12,160,-0.8
220432563,2311.42218,2311.43098,2311.57772,660,34.7,0.442,20.82,0.02122,3,2,3,yes,no,90,0.29,2.2765,31.12,450,-2.3
220433363,2102.755,2102.77354,2102.83371,80,33.9,0.107,1.47,0.0725,1,2,2,no,no,78,0.29,0.84875,31.29,160,-0.8
220433363,2111.14012,2111.1429,2111.20469,470,34.7,0.894,4.73,0.18903,1,1,2,no,no,684,0.29,0.84875,31.29,1350,-4.2
220433363,2117.98908,2117.99556,2118.0335,60,33.8,0.064,6.4,0.01,3,4,4,yes,yes,47,0.29,0.84875,31.29,100,-0.5
220433363,2122.14701,2122.15117,2122.19028,60,33.8,0.075,7.65,0.00978,2,3,3,yes,no,54,0.29,0.84875,31.29,110,-0.6
220433363,2131.12975,2131.13207,2131.17649,70,33.9,0.043,30.85,0.00138,1,3,3,yes,no,28,0.29,0.84875,31.29,60,-0.3
220433363,2137.98977,2137.99139,2138.03003,90,34.0,0.182,4.1,0.04439,1,1,1,no,no,137,0.29,0.84875,31.29,270,-1.4
220433363,2156.18128,2156.19957,2156.3065,190,34.3,0.087,21.98,0.00394,5,2,6,yes,no,65,0.29,0.84875,31.29,130,-0.7
220433363,2163.89,2163.95282,2164.07,350,34.6,0.061,127.3,0.00048,3,4,5,yes,yes,48,0.29,0.84875,31.29,90,-0.5
220433363,2165.12388,2165.12805,2165.17757,180,34.3,0.203,7.4,0.02744,2,1,3,yes,no,150,0.29,0.84875,31.29,310,-1.6
220433363,2166.07087,2166.07341,2166.12178,80,33.9,0.08,8.29,0.0097,2,2,3,yes,no,59,0.29,0.84875,31.29,120,-0.6
220433363,2189.11561,2189.11723,2189.15981,80,34.0,0.226,3.22,0.07003,1,1,1,no,no,170,0.29,0.84875,31.29,340,-1.7
220433363,2208.60213,2208.60422,2208.63985,60,33.8,0.181,1.62,0.11176,1,1,1,no,no,137,0.29,0.84875,31.29,270,-1.4
220433363,2219.89891,2219.90099,2220.01162,100,34.0,0.05,129.24,0.00039,1,3,3,no,no,36,0.29,0.84875,31.29,80,-0.4
220433363,2287.70435,2287.70782,2287.7453,50,33.7,0.077,7.88,0.0098,2,1,2,yes,no,58,0.29,0.84875,31.29,120,-0.6
220539110,2078.68042,2078.6832,2078.723,70,34.4,0.045,23.26,0.00194,1,1,2,no,no,15,0.29,0.77292,31.9,280,-1.4
220622233,2224.45721,2224.46346,2224.51576,70,34.3,0.063,9.75,0.00643,1,1,1,yes,no,15,0.42,5.3973,31.71,100,-0.5
224225152,2088.47839,2088.4821,2088.61703,100,34.0,0.068,9.78,0.00698,1,1,1,no,no,22,0.29,3.536,31.25,90,-0.5
224225152,2094.95175,2094.9536,2094.98,120,34.1,0.342,2.83,0.12092,1,1,1,no,no,109,0.29,3.536,31.25,470,-2.4
224225152,2111.83707,2111.84008,2111.89932,50,33.7,0.069,4.74,0.01447,1,1,1,yes,no,22,0.29,3.536,31.25,90,-0.5
229807000,2043.347,2043.35156,2043.39,60,34.2,0.038,33.4,0.00114,1,1,1,yes,no,4,0.355,0.37449,31.69,90,-0.5
229807000,2043.56337,2043.5724,2043.67956,580,35.2,0.294,12.35,0.0238,1,2,3,no,no,74,0.355,0.37449,31.69,710,-3.5
229807000,2066.73371,2066.73533,2066.77049,70,34.2,0.128,6.5,0.01972,1,2,2,no,no,32,0.355,0.37449,31.69,310,-1.6
229807000,2075.33018,2075.33088,2075.36651,60,34.2,0.093,7.08,0.01317,1,1,2,no,no,22,0.355,0.37449,31.69,220,-1.1
229807000,2080.34239,2080.3454,2080.38288,120,34.5,0.228,4.68,0.04863,1,1,3,no,no,58,0.355,0.37449,31.69,550,-2.8
231017428,2103.7324,2103.74398,2103.87567,160,34.4,0.092,16.7,0.00551,2,3,4,yes,yes,44,0.48,3.0147,31.48,60,-0.3
231020638,2090.05702,2090.06118,2090.09334,90,34.2,0.098,16.14,0.00607,2,2,3,yes,no,18,0.29,1.63726,31.53,260,-1.3
231020638,2095.98042,2095.98482,2096.01675,60,34.0,0.06,14.94,0.004,2,1,2,yes,no,12,0.29,1.63726,31.53,160,-0.8
231020638,2104.94801,2104.94963,2104.98595,100,34.3,0.226,1.95,0.11569,1,1,2,no,no,45,0.29,1.63726,31.53,590,-3.0
231267979,2064.98844,2064.99214,2065.05671,50,34.2,0.059,7.92,0.0075,2,1,3,yes,no,18,0.355,no,31.73,160,-0.8
231267979,2077.24949,2077.29903,2077.3548,60,34.2,0.062,3.63,0.01697,1,1,2,no,no,19,0.355,no,31.73,160,-0.8
231267979,2079.1527,2079.15918,2079.2668,120,34.5,0.127,11.96,0.01062,1,2,3,no,no,39,0.355,no,31.73,340,-1.7
231799463,2236.13401,2236.15461,2236.3002,1160,32.1,0.59,22.93,0.02572,2,3,3,yes,no,145,0.2,no,28.33,10,-0.0
234290432,2064.66962,2064.67448,2064.73974,100,34.6,0.086,8.87,0.00974,1,2,3,yes,no,25,0.48,4.8298,31.82,130,-0.7
234290432,2069.80829,2069.81037,2069.85943,60,34.4,0.109,5.8,0.01872,1,1,1,no,no,32,0.48,4.8298,31.82,160,-0.8
234506911,2066.84329,2066.86898,2066.9266,100,34.4,0.037,82.06,0.00045,2,2,2,yes,no,9,0.456,4.938,31.7,50,-0.3
234506911,2071.2299,2071.23245,2071.29887,90,34.4,0.087,4.76,0.01819,1,1,1,yes,no,21,0.456,4.938,31.7,110,-0.6
234506911,2071.45676,2071.46463,2071.51,470,35.1,0.312,16.96,0.0184,3,2,4,yes,no,79,0.456,4.938,31.7,400,-2.1
234506911,2089.75469,2089.75769,2089.89171,1140,35.5,0.802,12.6,0.06365,1,1,6,no,yes,202,0.456,4.938,31.7,1040,-3.9
234506911,2095.85624,2095.87916,2095.98747,360,35.0,0.093,56.28,0.00166,2,2,2,yes,no,23,0.456,4.938,31.7,120,-0.6
234506911,2103.91723,2103.9207,2103.98272,240,34.8,0.347,6.66,0.05203,1,1,3,no,yes,87,0.456,4.938,31.7,450,-2.3
234506911,2104.71814,2104.72138,2104.7834,160,34.6,0.199,1.68,0.1187,1,3,3,yes,no,49,0.456,4.938,31.7,260,-1.3
234509975,2063.29744,2063.31248,2063.40691,80,33.9,0.039,50.92,0.00077,2,3,3,yes,no,7,0.355,14.57,31.29,40,-0.2
234509975,2096.1765,2096.18251,2096.26884,270,34.5,0.174,14.84,0.01171,2,1,5,yes,no,32,0.355,14.57,31.29,170,-0.9
237885807,2063.67882,2063.69386,2063.75102,280,34.6,0.291,7.55,0.03858,4,2,4,yes,no,56,0.245,0.91467,31.41,820,-3.7
237885807,2080.09104,2080.12299,2080.16649,110,34.2,0.087,8.68,0.01001,3,2,3,yes,no,17,0.245,0.91467,31.41,250,-1.3
237885807,2084.2355,2084.23851,2084.31002,120,34.2,0.098,8.41,0.0117,2,1,3,yes,no,18,0.245,0.91467,31.41,280,-1.4
238176832,2052.43637,2052.44308,2052.51714,160,33.7,0.097,19.51,0.00496,2,2,5,yes,yes,33,0.245,0.5265,30.74,60,-0.3
238176832,2057.8952,2057.89798,2057.96162,230,33.8,0.505,2.95,0.17107,2,1,4,yes,no,174,0.245,0.5265,30.74,310,-1.6
238176832,2062.83202,2062.83897,2062.94427,100,33.5,0.073,14.86,0.00494,1,2,2,yes,yes,25,0.245,0.5265,30.74,40,-0.2
246897668,2182.35525,2182.35826,2182.42352,60,33.9,0.081,7.75,0.01039,2,3,3,yes,no,47,0.263,1.37201,31.39,190,-1.0
248354845,2119.97791,2119.97953,2120.06956,80,34.0,0.211,0.79,0.26721,1,2,2,no,no,44,0.245,0.522132,31.38,560,-2.9
248354845,2120.80037,2120.80986,2120.85383,90,34.1,0.256,1.92,0.13309,1,1,1,no,no,55,0.245,0.522132,31.38,680,-3.5
248354845,2123.04715,2123.04947,2123.08,170,34.3,0.222,6.63,0.03345,1,2,3,yes,no,46,0.245,0.522132,31.38,590,-3.0
248354845,2131.18283,2131.19695,2131.25503,60,33.9,0.096,4.34,0.02213,1,1,1,no,no,21,0.245,0.522132,31.38,250,-1.3
250134805,2183.60186,2183.6058,2183.678,310,34.6,0.3,12.48,0.02408,1,2,2,no,no,60,0.141,1.0566,31.38,2680,-4.6
250136335,2199.9705,2199.98068,2200.02742,220,34.4,0.279,9.12,0.03063,4,3,4,yes,no,53,0.175,no,31.29,1230,-4.1
251845153,2108.664,2108.73187,2108.88023,810,35.2,0.215,28.95,0.00743,4,2,8,yes,no,60,0.245,4.0352,31.59,920,-3.8
255563650,2192.19294,2192.19873,2192.26561,100,33.9,0.106,7.1,0.01494,1,1,1,no,no,34,0.355,no,31.18,80,-0.4
255563650,2193.10083,2193.10314,2193.19202,270,34.3,0.493,4.19,0.11769,1,1,1,no,no,156,0.355,no,31.18,370,-1.9
255563650,2193.18532,2193.20592,2193.26285,80,33.8,0.05,26.56,0.00187,1,1,1,no,no,16,0.355,no,31.18,40,-0.2
255563650,2196.13998,2196.14161,2196.18927,50,33.6,0.151,2.05,0.07364,1,1,1,no,no,48,0.355,no,31.18,110,-0.6
255563650,2237.03353,2237.03862,2237.15295,400,34.5,0.733,3.77,0.19452,1,1,1,no,no,233,0.355,no,31.18,550,-2.8
259845346,2038.96835,2038.98085,2039.1394,160,34.4,0.064,4.43,0.01437,1,2,2,no,no,14,0.29,1.99035,31.5,160,-0.8
259845346,2041.192,2041.19547,2041.32069,360,34.8,0.285,9.07,0.03138,1,1,1,no,no,61,0.29,1.99035,31.5,700,-3.5
259845346,2043.00638,2043.00916,2043.04919,60,34.0,0.123,6.75,0.01822,1,2,2,yes,no,26,0.29,1.99035,31.5,300,-1.5
259845346,2044.80108,2044.80317,2044.8638,200,34.5,0.383,1.71,0.22424,1,1,2,no,no,83,0.29,1.99035,31.5,940,-3.8
259845346,2049.18517,2049.18933,2049.25228,60,34.0,0.074,3.75,0.01984,1,1,1,no,no,16,0.29,1.99035,31.5,180,-0.9
259845346,2049.44813,2049.45137,2049.51385,60,34.0,0.038,31.73,0.0012,1,1,1,no,no,8,0.29,1.99035,31.5,90,-0.5
259845346,2053.67153,2053.67338,2053.70739,50,33.9,0.163,3.57,0.04564,1,1,2,no,no,35,0.29,1.99035,31.5,400,-2.1
260889990,2066.11805,2066.16064,2066.21757,80,34.0,0.05,86.03,0.00059,2,2,2,yes,no,9,0.15,1.0536,31.36,370,-1.9
262575578,2050.27919,2050.29123,2050.39653,100,34.4,0.084,10.3,0.0082,1,1,1,no,no,17,0.29,no,31.73,350,-1.8
262575578,2116.107,2116.13061,2116.24125,90,34.4,0.045,37.67,0.0012,1,1,1,no,no,9,0.29,no,31.73,190,-1.0
262575578,2332.25396,2332.26553,2332.27965,70,34.3,0.324,2.24,0.14459,1,1,1,no,no,64,0.29,no,31.73,1340,-4.2
268862481,2121.54127,2121.54705,2121.57597,50,34.2,0.056,19.85,0.0028,1,1,1,no,no,10,0.245,0.77591,31.78,370,-1.9
268862481,2121.77437,2121.77599,2121.80931,60,34.3,0.138,3.65,0.03772,1,1,1,no,no,28,0.245,0.77591,31.78,920,-3.8
268862481,2124.366,2124.37071,2124.44,1490,35.7,1.898,4.68,0.40554,1,1,1,no,no,406,0.245,0.77591,31.78,12600,-4.8
268862481,2135.14213,2135.14652,2135.2222,110,34.5,0.063,22.84,0.00277,2,1,4,yes,no,13,0.245,0.77591,31.78,420,-2.2
268862481,2138.17476,2138.17777,2138.21433,50,34.2,0.095,7.15,0.01326,1,1,1,no,no,20,0.245,0.77591,31.78,630,-3.2
268862481,2138.59212,2138.5942,2138.63632,130,34.6,0.129,11.73,0.01097,1,2,2,yes,no,26,0.245,0.77591,31.78,860,-3.7
270038761,2042.69152,2042.69939,2042.77275,110,33.9,0.111,6.29,0.01757,2,2,2,yes,no,18,0.29,0.79084,31.1,110,-0.6
270038761,2045.60548,2045.60918,2045.64435,70,33.7,0.087,19.22,0.00453,2,3,4,yes,no,14,0.29,0.79084,31.1,80,-0.4
272232401,2040.2916,2040.29438,2040.38881,70,33.8,0.038,28.66,0.00133,1,2,2,no,no,24,0.29,2.8284,31.18,40,-0.2
272232401,2047.33917,2047.3438,2047.3873,60,33.7,0.082,2.61,0.03125,2,3,3,yes,no,50,0.29,2.8284,31.18,100,-0.5
272232401,2058.16651,2058.16813,2058.20769,100,33.9,0.523,1.53,0.34204,1,1,2,no,no,337,0.29,2.8284,31.18,610,-3.1
272232401,2121.7538,2121.7737,2121.8304,60,33.7,0.027,35.57,0.00077,2,3,3,yes,no,16,0.29,2.8284,31.18,30,-0.1
272232401,2122.01213,2122.0156,2122.11442,60,33.7,0.025,42.87,0.00059,1,2,3,yes,no,16,0.29,2.8284,31.18,30,-0.1
272232401,2130.88488,2130.89113,2130.93232,60,33.7,0.088,8.3,0.01057,2,1,2,yes,no,56,0.29,2.8284,31.18,100,-0.5
272232401,2132.63625,2132.63972,2132.68507,70,33.7,0.068,9.9,0.00683,2,1,2,yes,no,39,0.29,2.8284,31.18,80,-0.4
272232401,2202.88,2202.92533,2202.999,210,34.2,0.069,40.23,0.00172,3,4,4,yes,yes,36,0.29,2.8284,31.18,80,-0.4
272232401,2221.58019,2221.58205,2221.63226,60,33.7,0.099,2.69,0.0368,1,1,2,no,no,62,0.29,2.8284,31.18,120,-0.6
272232401,2223.055,2223.05962,2223.14,100,33.9,0.033,90.01,0.00036,1,4,4,no,no,14,0.29,2.8284,31.18,40,-0.2
272232401,2227.544,2227.54765,2227.58,100,33.9,0.142,8.35,0.01704,2,2,3,yes,no,92,0.29,2.8284,31.18,170,-0.9
272232401,2238.2166,2238.22053,2238.37978,300,34.4,0.177,2.81,0.06294,1,3,3,no,no,112,0.29,2.8284,31.18,210,-1.1
272232401,2283.65577,2283.69397,2283.74117,60,33.7,0.038,58.94,0.00065,2,2,2,yes,no,24,0.29,2.8284,31.18,40,-0.2
272232401,2312.11626,2312.11857,2312.19263,50,33.6,0.046,4.05,0.01129,1,2,2,no,no,30,0.29,2.8284,31.18,50,-0.3
273416539,2077.65112,2077.65598,2077.70341,250,34.8,0.187,21.38,0.00874,2,2,3,yes,no,36,0.381,1.6479,31.62,330,-1.7
273512747,2040.62598,2040.63362,2040.68198,50,33.5,0.045,30.43,0.00147,1,2,2,no,no,10,0.29,17.263,31.1,40,-0.2
273512747,2047.95358,2047.95567,2048.00982,50,33.5,0.052,15.67,0.00332,1,1,1,no,no,12,0.29,17.263,31.1,50,-0.3
273512747,2068.81762,2068.82295,2068.88242,70,33.7,0.122,1.95,0.06259,1,1,1,no,no,29,0.29,17.263,31.1,120,-0.6
273512747,2079.52994,2079.53272,2079.61302,170,34.1,0.171,52.92,0.00323,1,4,4,no,yes,40,0.29,17.263,31.1,170,-0.9
274017928,2041.71719,2041.71928,2041.7637,60,34.0,0.111,5.81,0.01909,1,1,1,yes,no,17,0.48,5.29554,31.53,80,-0.4
274017928,2042.57089,2042.57923,2042.70583,140,34.4,0.058,91.27,0.00064,2,1,3,yes,no,9,0.48,5.29554,31.53,40,-0.2
274017928,2045.77527,2045.77828,2045.83544,80,34.1,0.058,19.96,0.00289,1,2,2,yes,no,9,0.48,5.29554,31.53,40,-0.2
274017928,2046.19217,2046.20305,2046.27479,110,34.3,0.08,8.53,0.00943,2,2,2,yes,no,12,0.48,5.29554,31.53,60,-0.3
279536940,2145.26,2145.26659,2145.38533,150,34.2,0.171,7.39,0.02312,1,1,1,no,no,27,0.355,2.3195,31.3,170,-0.9
281670243,2066.54412,2066.55199,2066.67859,240,34.5,0.118,12.56,0.00937,2,2,2,yes,no,18,0.303,1.782,31.41,220,-1.1
281670243,2071.13148,2071.13843,2071.28309,350,34.7,0.863,0.22,3.92106,1,2,2,no,no,143,0.303,1.782,31.41,1570,-4.3
281670243,2082.73513,2082.73814,2082.78488,50,33.8,0.08,5.05,0.01577,2,2,4,yes,no,13,0.303,1.782,31.41,150,-0.8
281670243,2091.35809,2091.35971,2091.39372,70,34.0,0.16,3.11,0.05158,1,2,2,no,no,26,0.303,1.782,31.41,290,-1.5
281670243,2094.04767,2094.05022,2094.085,230,34.5,0.401,6.35,0.0631,1,3,3,no,no,67,0.303,1.782,31.41,730,-3.6
281670243,2105.41494,2105.42142,2105.46724,100,34.1,0.115,6.43,0.01794,1,2,2,yes,no,19,0.303,1.782,31.41,210,-1.1
281670243,2105.51077,2105.51424,2105.56885,300,34.6,0.85,3.92,0.21683,2,2,2,yes,no,140,0.303,1.782,31.41,1550,-4.3
283866910,2184.51098,2184.5126,2184.56767,130,33.5,0.452,1.86,0.24304,1,1,1,no,no,101,0.15,0.37008,30.67,670,-3.4
283866910,2190.43521,2190.43729,2190.57315,190,33.7,0.057,122.09,0.00047,1,2,2,no,no,11,0.15,0.37008,30.67,90,-0.5
283866910,2190.83682,2190.84978,2190.90254,50,33.1,0.131,1.04,0.12577,1,1,1,no,no,30,0.15,0.37008,30.67,200,-1.0
283866910,2198.71322,2198.72178,2198.76945,80,33.3,0.045,35.46,0.00127,1,1,1,no,no,10,0.15,0.37008,30.67,70,-0.4
283866910,2199.33356,2199.33634,2199.42336,90,33.4,0.141,3.49,0.04032,1,1,1,no,no,31,0.15,0.37008,30.67,210,-1.1
283866910,2199.71526,2199.71665,2199.80205,80,33.3,0.179,1.0,0.17905,1,3,3,no,no,40,0.15,0.37008,30.67,270,-1.4
290496318,2063.69765,2063.69904,2063.74601,100,34.3,0.253,2.5,0.10104,1,1,1,no,no,51,0.303,1.9783,31.54,620,-3.2
290496318,2082.9429,2082.9473,2083.04057,220,34.6,0.138,13.34,0.01033,1,2,2,yes,no,27,0.303,1.9783,31.54,340,-1.7
294750180,2124.9509,2125.00067,2125.13144,70,34.3,0.029,24.95,0.00115,2,1,3,yes,no,19,0.54,19.8,31.72,20,-0.1
294750180,2139.9336,2139.94217,2140.08011,90,34.4,0.033,115.77,0.00029,1,3,3,no,no,21,0.54,19.8,31.72,30,-0.1
294750180,2148.39391,2148.39762,2148.46288,60,34.3,0.1,9.22,0.01081,2,4,4,yes,no,67,0.54,19.8,31.72,80,-0.4
294750180,2150.70221,2150.72976,2150.83345,120,34.5,0.031,91.59,0.00034,2,3,3,yes,yes,20,0.54,19.8,31.72,20,-0.1
294750180,2162.09766,2162.10206,2162.25574,80,34.4,0.082,4.32,0.01894,2,1,2,yes,no,55,0.54,19.8,31.72,70,-0.4
294750180,2236.18385,2236.20746,2236.30327,70,34.3,0.018,62.77,0.00029,1,1,1,no,no,12,0.54,19.8,31.72,10,-0.0
294750180,2256.90485,2256.91272,2256.99974,50,34.2,0.062,8.03,0.00766,1,3,3,no,yes,42,0.54,19.8,31.72,50,-0.3
294750180,2277.7521,2277.75349,2277.8706,60,34.2,0.122,4.26,0.02867,1,2,2,no,no,82,0.54,19.8,31.72,100,-0.5
294754396,2116.65297,2116.65528,2116.69624,50,34.4,0.105,2.96,0.03542,1,1,1,no,no,28,0.565,7.8,31.96,120,-0.6
294754396,2140.30377,2140.31002,2140.38801,320,35.2,0.165,27.62,0.00599,2,3,3,yes,no,43,0.565,7.8,31.96,200,-1.0
294754396,2179.78923,2179.79571,2179.8913,1150,35.8,0.893,13.95,0.06401,2,3,4,yes,yes,238,0.565,7.8,31.96,1060,-3.9
294754396,2224.99789,2225.00113,2225.06569,80,34.6,0.082,8.45,0.00968,1,2,3,no,no,21,0.565,7.8,31.96,100,-0.5
294754396,2300.35418,2300.35881,2300.44745,140,34.8,0.089,12.04,0.0074,1,2,2,yes,no,24,0.565,7.8,31.96,110,-0.6
294754396,2315.89938,2315.91466,2315.96487,60,34.4,0.033,53.44,0.00062,1,2,4,no,no,8,0.565,7.8,31.96,40,-0.2
294754396,2324.57976,2324.58648,2324.65336,70,34.6,0.06,17.45,0.00343,2,2,3,yes,yes,16,0.565,7.8,31.96,70,-0.4
299798795,2041.79676,2041.80046,2041.83841,60,33.7,0.091,8.26,0.01098,2,2,2,yes,no,16,0.175,1.2307,31.21,330,-1.7
302962949,2217.66,2217.67279,2217.73,280,34.0,0.185,19.75,0.00935,2,5,5,yes,yes,95,0.175,no,30.82,280,-1.4
304032310,2081.9665,2081.96928,2082.04055,140,34.1,0.126,10.19,0.01241,1,1,1,yes,no,24,0.29,11.52,31.22,160,-0.8
314018646,2110.54224,2110.54363,2110.57857,70,33.5,0.263,1.72,0.15271,1,1,1,no,no,66,0.355,0.85796,30.87,100,-0.5
326446019,2062.78959,2062.79121,2062.83911,80,34.1,0.083,17.77,0.00467,1,2,2,no,no,19,0.245,0.8031,31.46,260,-1.3
326446019,2068.7467,2068.77911,2068.94946,1140,35.2,0.86,14.87,0.05782,1,3,3,no,yes,215,0.245,0.8031,31.46,2730,-4.6
332799564,2153.17927,2153.18159,2153.24731,60,33.2,0.074,1.76,0.04202,1,1,2,no,no,18,0.2,4.7405,30.74,70,-0.4
333680372,2147.13979,2147.1421,2147.18098,70,34.0,0.09,7.4,0.01218,1,2,3,no,no,39,0.29,3.894,31.41,180,-0.9
355766445,2070.20955,2070.21626,2070.26346,110,34.5,0.088,18.81,0.00465,2,2,3,yes,no,22,0.444,3.6912,31.72,130,-0.7
381949410,2055.86821,2055.87168,2055.94435,180,34.7,0.244,3.72,0.06567,1,1,2,yes,no,58,0.42,5.372,31.72,410,-2.1
381949410,2096.14433,2096.14595,2096.20173,130,34.6,0.32,2.8,0.11441,1,1,4,no,no,76,0.42,5.372,31.72,540,-2.8
381949410,2107.68663,2107.6901,2107.79055,60,34.2,0.031,74.14,0.00041,1,1,1,no,no,7,0.42,5.372,31.72,50,-0.3
381949410,2182.45938,2182.46656,2182.52372,60,34.2,0.064,9.8,0.00654,2,1,2,yes,no,15,0.42,5.372,31.72,110,-0.6
381949410,2205.22004,2205.22236,2205.33113,80,34.4,0.125,2.4,0.05224,1,1,1,no,no,30,0.42,5.372,31.72,210,-1.1
381949410,2245.41268,2245.41523,2245.47354,60,34.2,0.062,17.5,0.00354,1,1,4,no,no,14,0.42,5.372,31.72,110,-0.6
381949410,2305.65616,2305.65917,2305.70846,110,34.5,0.147,6.23,0.02354,1,1,2,no,no,34,0.42,5.372,31.72,250,-1.3
381949410,2314.53548,2314.54335,2314.69889,890,35.4,0.8,11.53,0.06935,1,1,1,no,no,189,0.42,5.372,31.72,1360,-4.2
382043650,2038.10498,2038.12119,2038.29363,420,35.0,0.115,18.47,0.00622,1,2,2,no,no,15,0.29,6.1213,31.63,380,-2.0
382043650,2045.73034,2045.73242,2045.76597,110,34.4,0.355,2.54,0.13958,1,1,1,no,no,48,0.29,6.1213,31.63,1170,-4.1
382043650,2046.48914,2046.49401,2046.54168,100,34.4,0.119,8.82,0.01348,2,2,2,yes,no,16,0.29,6.1213,31.63,390,-2.0
382043650,2057.03171,2057.03425,2057.06711,50,34.1,0.1,5.09,0.01964,1,1,1,yes,no,13,0.29,6.1213,31.63,330,-1.7
382043650,2118.15662,2118.16033,2118.19735,110,34.4,0.207,6.77,0.03053,2,2,2,yes,no,28,0.29,6.1213,31.63,680,-3.5
382043650,2148.78278,2148.78533,2148.83369,80,34.3,0.124,6.11,0.02028,2,1,3,yes,no,16,0.29,6.1213,31.63,410,-2.1
382043650,2150.5747,2150.57771,2150.63209,130,34.5,0.136,5.58,0.02432,1,1,2,no,no,18,0.29,6.1213,31.63,450,-2.3
382043650,2156.41224,2156.44951,2156.50782,390,35.0,0.152,45.39,0.00336,3,2,5,yes,no,20,0.29,6.1213,31.63,500,-2.6
382043650,2179.283,2179.29496,2179.4,1390,35.5,0.519,36.83,0.01409,2,3,5,yes,yes,70,0.29,6.1213,31.63,1710,-4.3
382043650,2182.63268,2182.63777,2182.73937,100,34.4,0.063,103.38,0.0006,1,1,1,no,no,8,0.29,6.1213,31.63,210,-1.1
382043650,2189.30974,2189.32015,2189.35648,80,34.3,0.085,20.02,0.00424,2,2,2,yes,no,11,0.29,6.1213,31.63,280,-1.4
382043650,2299.37757,2299.38382,2299.4264,50,34.1,0.049,39.66,0.00124,1,2,2,no,no,7,0.29,6.1213,31.63,160,-0.8
382043650,2330.69026,2330.72313,2330.81826,210,34.7,0.065,61.15,0.00106,2,1,2,yes,no,9,0.29,6.1213,31.63,210,-1.1
382258517,2118.27981,2118.28514,2118.36522,80,34.2,0.048,25.05,0.00193,1,2,2,no,no,24,0.29,3.12453,31.62,150,-0.8
382258517,2163.12933,2163.13118,2163.18279,60,34.1,0.104,3.67,0.02835,1,1,1,no,no,52,0.29,3.12453,31.62,330,-1.7
382258517,2215.51186,2215.532,2215.57805,60,34.1,0.058,35.72,0.00163,4,2,6,yes,yes,29,0.29,3.12453,31.62,190,-1.0
382258517,2216.21556,2216.21787,2216.28614,190,34.6,0.245,8.09,0.03024,1,2,2,no,no,122,0.29,3.12453,31.62,790,-3.6
382258517,2219.97778,2219.9801,2220.04003,150,34.5,0.417,1.07,0.39015,1,1,2,no,no,209,0.29,3.12453,31.62,1340,-4.2
382258517,2220.7236,2220.7331,2220.82822,170,34.6,0.109,27.99,0.0039,3,2,5,yes,yes,55,0.29,3.12453,31.62,350,-1.8
382258517,2253.74823,2253.75262,2253.79,80,34.2,0.067,13.26,0.00504,1,1,3,no,yes,33,0.29,3.12453,31.62,220,-1.1
382258517,2330.1904,2330.19966,2330.33182,110,34.4,0.049,84.06,0.00059,1,2,4,no,no,24,0.29,3.12453,31.62,160,-0.8
382552502,2063.27585,2063.28187,2063.35061,70,33.9,0.076,11.28,0.00675,2,2,2,yes,no,20,0.245,1.1536,31.32,170,-0.9
382552502,2068.17689,2068.17759,2068.236,110,34.1,0.143,33.69,0.00426,1,2,3,no,no,36,0.245,1.1536,31.32,330,-1.7
382552502,2076.3296,2076.33099,2076.36245,60,33.8,0.073,8.41,0.00867,1,1,2,no,yes,18,0.245,1.1536,31.32,170,-0.9
382552502,2078.37871,2078.38195,2078.43841,350,34.6,0.548,6.75,0.08118,1,2,2,no,no,144,0.245,1.1536,31.32,1260,-4.2
382552502,2081.07249,2081.07411,2081.11252,70,33.9,0.108,6.2,0.01747,2,2,3,yes,no,26,0.245,1.1536,31.32,250,-1.3
382552502,2081.28615,2081.2924,2081.35188,100,34.1,0.124,6.33,0.0196,1,1,1,no,no,32,0.245,1.1536,31.32,290,-1.5
382552502,2119.84592,2119.85402,2119.93062,170,34.3,0.246,4.74,0.05187,1,1,1,no,no,64,0.245,1.1536,31.32,570,-2.9
382552502,2124.31298,2124.31969,2124.42616,240,34.4,0.15,8.63,0.01734,3,1,3,yes,no,38,0.245,1.1536,31.32,350,-1.8
382552502,2124.8588,2124.86297,2124.9111,300,34.5,0.546,5.11,0.10691,1,3,3,no,yes,143,0.245,1.1536,31.32,1260,-4.2
382552502,2125.60162,2125.60578,2125.70947,120,34.1,0.056,22.91,0.00246,1,2,2,yes,no,15,0.245,1.1536,31.32,130,-0.7
382552502,2132.46006,2132.46747,2132.61398,180,34.3,0.044,85.08,0.00052,1,1,1,no,no,11,0.245,1.1536,31.32,100,-0.5
382552502,2137.60161,2137.60578,2137.63933,60,33.8,0.252,2.27,0.11117,2,1,2,yes,no,67,0.245,1.1536,31.32,580,-3.0
382552502,2137.8486,2137.85091,2137.90946,160,34.3,0.107,19.59,0.00547,1,2,3,yes,yes,27,0.245,1.1536,31.32,250,-1.3
382552502,2139.41152,2139.4136,2139.47516,60,33.8,0.078,7.77,0.01005,1,1,1,yes,no,20,0.245,1.1536,31.32,180,-0.9
394137224,2081.07766,2081.089,2081.21,100,34.5,0.034,34.87,0.00098,2,1,3,yes,no,11,0.29,6.61002,31.75,150,-0.8
403237836,2044.52687,2044.5278,2044.58,100,34.5,0.048,52.95,0.00092,1,2,2,no,no,8,0.444,0.42697,31.75,80,-0.4
403237836,2045.69332,2045.69564,2045.74,70,34.3,0.084,6.17,0.01366,1,3,3,no,no,21,0.444,0.42697,31.75,130,-0.7
403237836,2046.04564,2046.06022,2046.12479,170,34.7,0.143,8.74,0.01642,1,1,1,no,no,38,0.444,0.42697,31.75,220,-1.1
403237836,2056.43644,2056.43853,2056.47138,80,34.4,0.151,2.85,0.05296,1,1,1,no,no,39,0.444,0.42697,31.75,240,-1.2
403237836,2063.5679,2063.58573,2063.61812,60,34.2,0.095,4.97,0.01921,1,1,1,no,no,25,0.444,0.42697,31.75,150,-0.8
403237836,2067.30027,2067.30235,2067.33868,90,34.4,0.156,4.54,0.03444,1,1,2,no,no,39,0.444,0.42697,31.75,240,-1.2
403237836,2084.08742,2084.11265,2084.16749,370,35.0,0.242,19.91,0.01213,3,2,3,yes,yes,64,0.444,0.42697,31.75,380,-2.0
425933644,2081.13111,2081.13365,2081.17831,220,34.5,0.568,2.76,0.20563,1,1,2,no,no,86,0.236,0.486,31.42,1780,-4.3
425933644,2089.37367,2089.37668,2089.41161,60,33.9,0.06,32.97,0.00182,1,1,2,no,no,8,0.236,0.486,31.42,190,-1.0
425933644,2097.02588,2097.02866,2097.0592,50,33.9,0.163,2.72,0.0598,1,1,2,no,no,24,0.236,0.486,31.42,510,-2.6
425933644,2097.64439,2097.6687,2097.69854,110,34.2,0.141,6.76,0.02083,3,1,3,yes,no,21,0.236,0.486,31.42,440,-2.3
425933644,2107.93353,2107.93492,2107.96,70,34.0,0.235,2.15,0.10914,1,1,1,no,no,35,0.236,0.486,31.42,740,-3.6
425933644,2110.539,2110.54827,2110.575,110,34.2,0.083,31.65,0.00261,2,1,3,yes,no,9,0.236,0.486,31.42,260,-1.3
427346731,2181.52635,2181.53098,2181.59856,90,34.4,0.052,22.34,0.00232,1,1,2,no,no,15,0.29,7.292,31.73,220,-1.1
427346731,2183.66876,2183.67686,2183.79953,90,34.4,0.042,106.89,0.00039,1,2,2,no,no,12,0.29,7.292,31.73,170,-0.9
427346731,2183.85626,2183.85973,2183.91851,70,34.3,0.065,15.5,0.00422,1,1,3,no,no,19,0.29,7.292,31.73,270,-1.4
427346731,2194.382,2194.40641,2194.4506,60,34.3,0.079,3.94,0.01999,2,2,2,yes,no,24,0.29,7.292,31.73,330,-1.7
431589361,2039.35731,2039.36217,2039.43576,260,35.0,0.166,21.48,0.00775,2,2,3,yes,no,19,0.59,5.899,31.92,150,-0.8
441398770,2042.87322,2042.90262,2043.02668,100,34.4,0.027,42.63,0.00063,5,2,8,yes,yes,23,0.175,2.3886,31.71,310,-1.6
441398770,2043.84477,2043.85889,2043.91026,100,34.4,0.122,13.93,0.00875,4,2,5,yes,yes,112,0.175,2.3886,31.71,1410,-4.2
441398770,2044.73113,2044.73484,2044.83135,270,34.9,0.185,6.92,0.02673,2,2,4,yes,no,170,0.175,2.3886,31.71,2140,-4.5
441398770,2050.315,2050.32312,2050.56,900,35.4,0.297,177.57,0.00167,2,2,11,yes,yes,277,0.175,2.3886,31.71,3430,-4.6
441398770,2058.23519,2058.24144,2058.36,390,35.0,0.226,16.16,0.01398,1,2,4,yes,yes,207,0.175,2.3886,31.71,2610,-4.6
441398770,2058.64028,2058.64421,2058.7236,50,34.2,0.066,7.05,0.00933,1,2,2,yes,no,61,0.175,2.3886,31.71,760,-3.6
441398770,2058.99144,2059.00486,2059.05716,80,34.4,0.04,29.17,0.00135,3,5,5,yes,yes,34,0.175,2.3886,31.71,460,-2.4
471016669,2111.84858,2111.89835,2111.98514,230,34.2,0.068,72.91,0.00093,3,1,3,yes,yes,29,0.2,7.616,31.16,170,-0.9
123480394,2234.30589,2234.31816,2234.43573,160,33.2,0.263,1.68,0.15627,1,1,1,no,no,75,0.175,0.306601,30.26,110,-0.6
192543856,2273.18032,2273.18704,2273.24906,110,33.9,0.097,10.17,0.0095,2,1,2,yes,no,21,0.175,7.051,31.13,290,-1.5
11974826,2287.27948,2287.2929,2287.42483,60,33.0,0.028,147.05,0.00019,1,1,1,no,no,6,0.175,0.31183,30.44,20,-0.1
11974826,2289.76694,2289.76856,2289.8866,90,33.1,0.244,0.86,0.28332,1,1,1,no,no,54,0.175,0.31183,30.44,150,-0.8
201878287,2132.27791,2132.28369,2132.33067,210,33.3,0.788,1.58,0.49866,1,1,1,no,no,169,0.175,0.46896,30.23,300,-1.5
169148174,2049.26493,2049.27118,2049.30681,50,32.9,0.067,10.51,0.00633,2,1,2,yes,no,8,0.12,no,30.44,100,-0.5
169148174,2057.57077,2057.57216,2057.60224,60,32.9,0.451,0.5,0.90225,1,1,1,no,no,58,0.12,no,30.44,700,-3.5
60764070,2258.39208,2258.41314,2258.49438,80,32.9,0.141,0.88,0.16022,1,1,1,no,no,42,0.15,0.12857,30.28,90,-0.5
289706625,2272.79071,2272.79372,2272.84,80,33.4,0.113,6.01,0.01887,1,1,1,no,no,29,0.15,0.44179,30.75,200,-1.0
289706625,2273.30575,2273.33353,2273.38861,60,33.2,0.035,67.18,0.00052,1,1,1,no,no,9,0.15,0.44179,30.75,60,-0.3
289706625,2277.92144,2277.92653,2277.9617,210,33.8,0.326,7.63,0.04276,1,1,1,yes,no,85,0.15,0.44179,30.75,580,-3.0
55003990,2262.07338,2262.07547,2262.11712,260,33.3,1.513,1.38,1.09632,1,1,1,no,no,201,0.135,no,30.19,970,-3.8
160329609,2189.93634,2189.93958,2189.98239,70,33.3,0.113,5.72,0.01967,2,2,3,yes,no,51,0.15,1.0124,30.7,180,-0.9
160329609,2195.39984,2195.40169,2195.45399,110,33.5,0.247,1.32,0.18743,1,1,1,no,no,114,0.15,1.0124,30.7,390,-2.0
160329609,2200.16097,2200.16282,2200.21906,100,33.4,0.095,11.18,0.00849,1,2,2,no,no,43,0.15,1.0124,30.7,150,-0.8
160329609,2211.79108,2211.79293,2211.86,140,33.6,0.127,5.04,0.02518,1,2,2,no,no,58,0.15,1.0124,30.7,200,-1.0
160329609,2220.4035,2220.40536,2220.44654,60,33.2,0.158,2.65,0.05948,1,1,2,no,no,72,0.15,1.0124,30.7,250,-1.3
160329609,2222.35625,2222.3588,2222.41503,100,33.4,0.115,3.21,0.03577,2,2,4,yes,no,52,0.15,1.0124,30.7,180,-0.9
142052876,2059.95922,2059.96755,2060.04462,150,33.1,0.18,4.54,0.03964,2,2,2,yes,no,43,0.12,no,30.23,170,-0.9
142052876,2060.31176,2060.31662,2060.41082,70,32.8,0.05,106.29,0.00047,1,2,2,no,no,10,0.12,no,30.23,50,-0.3
142052876,2062.77631,2062.77816,2062.81518,50,32.7,0.215,1.28,0.16811,1,1,1,no,no,51,0.12,no,30.23,210,-1.1
142052876,2089.2782,2089.28052,2089.37726,330,33.5,0.881,2.28,0.38621,1,1,1,no,no,208,0.12,no,30.23,840,-3.7
142052876,2134.29639,2134.29778,2134.33387,60,32.7,0.212,1.44,0.14743,1,1,1,no,no,50,0.12,no,30.23,200,-1.0
142052876,2140.15972,2140.16435,2140.32753,260,33.4,0.257,5.31,0.04845,1,1,2,no,no,61,0.12,no,30.23,250,-1.3
142052876,2263.42701,2263.43072,2263.49459,80,32.8,0.11,3.69,0.02969,1,1,1,no,no,26,0.12,no,30.23,110,-0.6
47424873,2061.88802,2061.88964,2061.92319,50,33.7,0.202,1.7,0.1191,1,1,2,no,no,38,0.15,1.3014,31.31,1320,-4.2
47424873,2065.99625,2066.00528,2066.04392,70,33.9,0.079,24.21,0.00326,1,1,1,yes,no,15,0.15,1.3014,31.31,510,-2.6
2760232,2093.7082,2093.72255,2093.87717,180,33.4,0.053,86.35,0.00062,1,1,1,no,no,13,0.15,no,30.43,50,-0.3
388857263,2335.20025,2335.2021,2335.28866,60,32.5,0.029,33.09,0.00087,1,3,3,yes,yes,20,0.135,83.0,29.97,10,-0.0


==> anc/table_I_all_tess20sec_flares.csv <==
TIC, flare_start, flare_peak, flare_stop, ED, log_energy, ampl_20sec, signif, mass, Prot, Noisy?
593228,2178.0216,2178.0233,2178.0367,10,32.1,0.004,4,0.42,13.835,yes
593228,2178.4661,2178.4686,2178.4994,10,32.6,0.007,7,0.42,13.835,yes
593228,2184.1038,2184.107,2184.1223,10,32.1,0.005,6,0.42,13.835,yes
593228,2189.6725,2189.6748,2189.6892,10,32.1,0.003,3,0.42,13.835,yes
593228,2190.6776,2190.6797,2190.7396,20,33.3,0.016,17,0.42,13.835,no
593228,2192.1128,2192.1199,2192.1445,10,32.7,0.007,7,0.42,13.835,yes
593228,2192.2051,2192.2067,2192.2269,10,32.1,0.006,6,0.42,13.835,yes
593228,2192.3415,2192.344,2192.3877,10,32.8,0.008,8,0.42,13.835,yes
593228,2192.4949,2192.4963,2192.5211,10,32.4,0.016,18,0.42,13.835,yes
593228,2194.5322,2194.5347,2194.5597,10,32.1,0.006,4,0.42,13.835,yes
593228,2194.9847,2194.9866,2195.0326,10,33.2,0.025,27,0.42,13.835,no
5656273,2088.7327,2088.734,2088.7482,10,33.3,0.019,6,0.59,0.4312,yes
5656273,2089.7753,2089.7762,2089.791,10,33.5,0.026,8,0.59,0.4312,no
5656273,2091.3491,2091.351,2091.3644,10,33.4,0.017,4,0.59,0.4312,no
5656273,2093.3843,2093.3862,2093.4005,10,33.0,0.019,4,0.59,0.4312,yes
5656273,2093.8376,2093.8387,2093.853,10,33.2,0.018,6,0.59,0.4312,yes
5656273,2096.3294,2096.3355,2096.3771,430,35.2,0.595,270,0.59,0.4312,no
5656273,2097.8195,2097.8206,2097.834,10,33.1,0.032,13,0.59,0.4312,yes
5656273,2103.638,2103.6398,2103.6539,10,33.6,0.038,12,0.59,0.4312,no
5656273,2105.3828,2105.3905,2105.4717,1260,35.6,0.907,414,0.59,0.4312,no
5656273,2108.3967,2108.4002,2108.4564,490,35.2,0.292,129,0.59,0.4312,no
5656273,2108.971,2108.99,2108.9934,20,33.9,0.033,6,0.59,0.4312,no
5656273,2110.7381,2110.7385,2110.7522,10,33.3,0.034,14,0.59,0.4312,yes
5656273,2111.6834,2111.6908,2111.7258,80,34.4,0.077,32,0.59,0.4312,no
5796048,2090.5084,2090.51,2090.5424,40,33.9,0.23,46,0.42,0.5553,no
5796048,2092.5047,2092.507,2092.5357,20,33.5,0.04,8,0.42,0.5553,yes
5796048,2096.6422,2096.6427,2096.6676,10,33.1,0.028,6,0.42,0.5553,yes
5796048,2097.3343,2097.3385,2097.3718,40,33.8,0.058,11,0.42,0.5553,yes
5796048,2098.2982,2098.2998,2098.326,10,33.3,0.045,9,0.42,0.5553,yes
5796048,2104.8341,2104.8357,2104.8723,30,33.8,0.063,12,0.42,0.5553,no
5796048,2109.7143,2109.7166,2109.7324,10,33.4,0.034,5,0.42,0.5553,yes
5796048,2111.1488,2111.1553,2111.1772,10,33.4,0.042,6,0.42,0.5553,yes
5796048,2111.8638,2111.865,2111.8825,10,33.4,0.041,7,0.42,0.5553,yes
9210746,2089.1593,2089.1607,2089.1931,10,33.0,0.028,17,0.42,7.48,yes
9210746,2089.8813,2089.8832,2089.91,10,32.9,0.013,8,0.42,7.48,yes
9210746,2091.5124,2091.5168,2091.6093,120,34.4,0.041,24,0.42,7.48,no
9210746,2092.5663,2092.567,2092.5832,10,32.6,0.008,5,0.42,7.48,yes
9210746,2093.6865,2093.692,2093.7138,10,33.0,0.027,4,0.42,7.48,yes
9210746,2094.0596,2094.0693,2094.0976,10,33.4,0.023,14,0.42,7.48,yes
9210746,2094.486,2094.4918,2094.5165,10,33.1,0.017,6,0.42,7.48,yes
9210746,2095.0084,2095.0342,2095.0818,40,33.9,0.018,10,0.42,7.48,no
9210746,2095.8686,2095.8707,2095.8832,10,32.3,0.012,3,0.42,7.48,yes
9210746,2097.0879,2097.0895,2097.1075,10,32.6,0.009,5,0.42,7.48,yes
9210746,2098.1235,2098.1265,2098.161,10,33.4,0.032,20,0.42,7.48,no
9210746,2098.352,2098.3541,2098.4075,20,33.6,0.031,19,0.42,7.48,no
9210746,2102.4717,2102.4772,2102.5027,10,33.2,0.046,6,0.42,7.48,yes
9210746,2102.9059,2102.9089,2102.9309,10,32.8,0.007,3,0.42,7.48,yes
9210746,2103.3318,2103.3342,2103.3814,30,33.8,0.06,38,0.42,7.48,no
9210746,2105.0964,2105.0969,2105.1216,10,32.8,0.011,6,0.42,7.48,yes
9210746,2108.0276,2108.0341,2108.0672,10,33.2,0.01,6,0.42,7.48,yes
9210746,2108.3135,2108.3151,2108.3362,10,32.6,0.007,4,0.42,7.48,yes
9210746,2108.588,2108.597,2108.629,10,33.3,0.049,30,0.42,7.48,no
9210746,2109.8306,2109.8322,2109.859,10,32.9,0.007,4,0.42,7.48,yes
10863087,2116.1676,2116.1699,2116.1854,10,32.6,0.018,5,0.24,0.8593,yes
10863087,2117.2577,2117.2644,2117.3021,50,33.6,0.056,15,0.24,0.8593,no
10863087,2119.789,2119.7904,2119.8288,20,33.2,0.087,25,0.24,0.8593,yes
10863087,2121.5983,2121.5999,2121.6117,10,32.2,0.022,4,0.24,0.8593,yes
10863087,2121.6152,2121.6201,2121.6457,20,33.2,0.062,8,0.24,0.8593,yes
10863087,2122.0789,2122.1284,2122.1883,20,33.3,0.041,7,0.24,0.8593,yes
10863087,2123.84,2123.8696,2123.962,300,34.4,0.189,55,0.24,0.8593,no
10863087,2125.406,2125.4423,2125.606,120,34.0,0.074,21,0.24,0.8593,yes
10863087,2125.8634,2125.8664,2125.8988,20,33.2,0.051,14,0.24,0.8593,yes
10863087,2125.9162,2125.9174,2125.9377,10,32.5,0.022,6,0.24,0.8593,yes
10863087,2132.7628,2132.7693,2132.8065,10,32.7,0.024,7,0.24,0.8593,yes
10863087,2133.2709,2133.3205,2133.4061,30,33.3,0.032,11,0.24,0.8593,yes
10863087,2134.6332,2134.6337,2134.6616,10,33.0,0.078,22,0.24,0.8593,yes
10863087,2134.9059,2134.9337,2135.064,100,33.9,0.063,18,0.24,0.8593,yes
10863087,2135.9732,2135.9749,2136.0158,40,33.5,0.088,25,0.24,0.8593,no
10863087,2136.5056,2136.5302,2136.6017,40,33.5,0.057,12,0.24,0.8593,yes
10863087,2138.6492,2138.6508,2138.6651,10,32.8,0.025,5,0.24,0.8593,yes
10863087,2139.1968,2139.1985,2139.2371,10,32.8,0.049,14,0.24,0.8593,yes
10863087,2140.0188,2140.0496,2140.1778,60,33.7,0.034,5,0.24,0.8593,yes
10863087,2140.9302,2140.9799,2141.138,90,33.9,0.06,16,0.24,0.8593,yes
24452802,2180.6463,2180.6484,2180.672,10,33.0,0.035,8,0.18,1.53,yes
24452802,2183.1283,2183.1403,2183.1766,10,33.1,0.018,5,0.18,1.53,yes
24452802,2189.2924,2189.2945,2189.3394,40,33.6,0.05,12,0.18,1.53,no
24452802,2190.8637,2190.8651,2190.8906,20,33.2,0.032,8,0.18,1.53,yes
24452802,2199.4686,2199.4711,2199.4982,10,33.0,0.026,7,0.18,1.53,yes
24452802,2207.859,2207.8662,2207.8972,30,33.5,0.029,6,0.18,1.53,yes
24452802,2210.1372,2210.1393,2210.167,10,32.8,0.02,5,0.18,1.53,yes
24452802,2212.4311,2212.4346,2212.4543,10,33.1,0.043,11,0.18,1.53,yes
24452802,2216.9151,2216.9216,2216.9646,40,33.6,0.048,12,0.18,1.53,no
24452802,2217.5817,2217.6315,2217.6456,10,32.0,0.017,10,0.18,1.53,yes
24452802,2217.6783,2217.728,2217.7421,10,32.9,0.027,13,0.18,1.53,yes
29853348,2116.9378,2116.9385,2116.9575,30,33.8,0.049,7,0.18,0.7029,no
29853348,2117.3503,2117.3522,2117.364,10,32.3,0.033,7,0.18,0.7029,yes
29853348,2117.7196,2117.7205,2117.7355,10,33.1,0.047,9,0.18,0.7029,yes
29853348,2118.499,2118.5085,2118.531,40,33.9,0.091,13,0.18,0.7029,no
29853348,2120.5219,2120.5224,2120.5374,10,33.4,0.05,9,0.18,0.7029,yes
29853348,2122.3368,2122.3386,2122.3731,120,34.4,0.185,41,0.18,0.7029,no
29853348,2122.678,2122.6794,2122.6942,40,33.9,0.092,14,0.18,0.7029,no
29853348,2123.4414,2123.4419,2123.4567,20,33.6,0.047,7,0.18,0.7029,no
29853348,2123.465,2123.4764,2123.52,120,34.4,0.081,4,0.18,0.7029,no
29853348,2123.6132,2123.6157,2123.6305,30,33.7,0.043,5,0.18,0.7029,no
29853348,2123.9813,2123.9829,2123.9951,10,32.3,0.028,5,0.18,0.7029,yes
29853348,2125.0417,2125.0435,2125.0769,60,34.0,0.181,39,0.18,0.7029,no
29853348,2132.7827,2132.7832,2132.7973,10,33.4,0.058,10,0.18,0.7029,no
29853348,2135.8404,2135.8413,2135.8563,10,33.0,0.023,4,0.18,0.7029,yes
29853348,2136.13,2136.1313,2136.1461,10,33.2,0.025,4,0.18,0.7029,yes
29853348,2139.0218,2139.0253,2139.0739,470,35.0,0.606,132,0.18,0.7029,no
29853348,2141.3542,2141.3558,2141.3903,80,34.2,0.148,32,0.18,0.7029,no
29853348,2141.4329,2141.4343,2141.4482,20,33.5,0.073,13,0.18,0.7029,yes
29919288,2117.8156,2117.8198,2117.8373,10,32.8,0.031,6,0.18,4.6424,yes
29919288,2119.6913,2119.693,2119.7135,10,32.6,0.035,6,0.18,4.6424,yes
29919288,2121.2694,2121.2717,2121.2907,10,32.4,0.032,6,0.18,4.6424,yes
29919288,2121.7516,2121.7553,2121.7749,10,32.7,0.038,7,0.18,4.6424,yes
29919288,2138.6251,2138.6457,2138.7167,40,33.2,0.072,5,0.18,4.6424,yes
31740375,2038.3066,2038.3087,2038.3296,20,33.1,0.043,6,0.36,3.695,yes
31740375,2039.8298,2039.8319,2039.8604,20,33.3,0.048,7,0.36,3.695,yes
31740375,2041.8204,2041.8208,2041.8493,20,33.2,0.074,10,0.36,3.695,yes
31740375,2042.7544,2042.756,2042.7757,10,33.0,0.047,7,0.36,3.695,yes
31740375,2047.6802,2047.6821,2047.6987,10,32.8,0.04,6,0.36,3.695,yes
31740375,2050.4942,2050.4967,2050.6166,240,34.3,0.166,22,0.36,3.695,no
31740375,2056.8589,2056.8637,2056.9447,310,34.4,0.265,36,0.36,3.695,no
31740375,2062.6351,2062.6636,2062.72,80,33.8,0.039,6,0.36,3.695,yes
31740375,2066.4208,2066.4238,2066.4694,40,33.5,0.042,6,0.36,3.695,yes
31740375,2066.9974,2067.0011,2067.0203,10,32.9,0.035,5,0.36,3.695,yes
31740375,2067.0414,2067.0428,2067.072,20,33.2,0.077,11,0.36,3.695,no
31740375,2076.5667,2076.5714,2076.6005,20,33.2,0.061,9,0.36,3.695,yes
31740375,2077.9702,2077.9846,2078.0207,80,33.8,0.069,9,0.36,3.695,no
31740375,2079.061,2079.0635,2079.1207,130,34.0,0.101,13,0.36,3.695,no
31740375,2091.5853,2091.5994,2091.6358,30,33.4,0.042,6,0.36,3.695,yes
31740375,2092.7673,2092.7687,2092.7862,10,33.0,0.033,4,0.36,3.695,yes
31740375,2094.1659,2094.1689,2094.2015,100,33.9,0.323,45,0.36,3.695,no
31740375,2094.6305,2094.6319,2094.6487,10,32.7,0.031,4,0.36,3.695,yes
31740375,2095.0638,2095.067,2095.0943,20,33.2,0.033,5,0.36,3.695,yes
31740375,2096.2335,2096.2351,2096.2568,10,33.0,0.036,5,0.36,3.695,yes
31740375,2108.3825,2108.3841,2108.3994,10,32.9,0.035,4,0.36,3.695,yes
31740375,2110.1272,2110.1311,2110.1533,20,33.1,0.06,8,0.36,3.695,yes
31740375,2111.5049,2111.5121,2111.526,10,32.9,0.032,4,0.36,3.695,yes
31740375,2112.2825,2112.2839,2112.3139,30,33.4,0.071,10,0.36,3.695,yes
31740375,2117.7803,2117.8046,2117.8507,10,33.0,0.041,6,0.36,3.695,yes
31740375,2118.144,2118.1484,2118.1715,20,33.1,0.037,5,0.36,3.695,yes
31740375,2120.3292,2120.3306,2120.3622,40,33.5,0.037,4,0.36,3.695,yes
31740375,2130.9315,2130.9332,2130.9644,30,33.4,0.1,14,0.36,3.695,yes
31740375,2135.5442,2135.5498,2135.5662,10,32.7,0.042,6,0.36,3.695,yes
31740375,2137.1509,2137.1523,2137.1685,10,32.8,0.04,5,0.36,3.695,yes
31740375,2137.8094,2137.8118,2137.8328,10,32.9,0.045,6,0.36,3.695,yes
31740375,2138.6277,2138.6296,2138.6626,20,33.3,0.114,16,0.36,3.695,no
31740375,2140.9184,2140.9242,2140.955,20,33.1,0.046,6,0.36,3.695,yes
31740375,2314.4127,2314.4159,2314.4406,20,33.3,0.053,7,0.36,3.695,yes
31740375,2314.6184,2314.6201,2314.646,10,33.0,0.056,8,0.36,3.695,yes
31740375,2317.8792,2317.8822,2317.9213,30,33.4,0.065,9,0.36,3.695,yes
31740375,2323.8996,2323.901,2323.9209,10,32.8,0.031,4,0.36,3.695,yes
31740375,2323.9589,2323.97,2323.9901,20,33.1,0.027,4,0.36,3.695,yes
31740375,2327.015,2327.0164,2327.0342,10,33.0,0.044,6,0.36,3.695,yes
31740375,2329.2967,2329.3016,2329.327,30,33.3,0.047,6,0.36,3.695,yes
31740375,2331.0958,2331.0963,2331.1218,10,33.0,0.06,8,0.36,3.695,yes
32811633,2195.3431,2195.3447,2195.3829,20,32.6,0.073,13,0.42,no,no
33864387,2042.0784,2042.0852,2042.1245,70,34.1,0.088,17,0.36,4.62,no
33864387,2043.3694,2043.3768,2043.4694,210,34.6,0.1,19,0.36,4.62,no
33864387,2051.8924,2051.8958,2051.9192,30,33.7,0.03,4,0.36,4.62,yes
33864387,2053.4114,2053.4148,2053.4572,50,34.0,0.073,14,0.36,4.62,no
33864387,2062.0975,2062.0998,2062.1304,30,33.8,0.104,20,0.36,4.62,no
33864387,2069.0938,2069.0957,2069.1146,10,32.8,0.028,5,0.36,4.62,yes
33864387,2075.838,2075.8394,2075.8567,10,33.0,0.026,4,0.36,4.62,yes
33864387,2078.5928,2078.5942,2078.6095,10,33.1,0.033,6,0.36,4.62,yes
33864387,2083.4308,2083.4324,2083.4523,10,33.3,0.032,6,0.36,4.62,yes
33864387,2105.9135,2105.9176,2105.951,20,33.5,0.029,6,0.36,4.62,yes
33864387,2106.8672,2106.8688,2106.9118,30,33.8,0.047,9,0.36,4.62,yes
33864387,2110.3282,2110.3329,2110.3752,40,34.0,0.096,19,0.36,4.62,no
33864387,2117.576,2117.5781,2117.6098,20,33.5,0.034,7,0.36,4.62,yes
33864387,2122.9954,2123.0005,2123.0382,30,33.7,0.024,5,0.36,4.62,yes
33864387,2125.5623,2125.5641,2125.5956,20,33.6,0.047,9,0.36,4.62,yes
33864387,2130.6916,2130.6948,2130.7145,10,33.4,0.02,4,0.36,4.62,yes
33864387,2137.8301,2137.8424,2137.9593,210,34.6,0.074,14,0.36,4.62,no
33864387,2182.5178,2182.5217,2182.5784,50,34.0,0.045,9,0.36,4.62,yes
33864387,2183.3006,2183.3046,2183.3332,10,33.4,0.035,4,0.36,4.62,yes
33864387,2185.4364,2185.4462,2185.4712,30,33.8,0.041,5,0.36,4.62,yes
33864387,2187.6753,2187.6816,2187.7281,70,34.2,0.101,20,0.36,4.62,no
33864387,2191.9602,2191.9618,2191.9898,10,33.3,0.031,6,0.36,4.62,yes
33864387,2200.0443,2200.0464,2200.0638,10,33.2,0.037,3,0.36,4.62,yes
33864387,2202.3429,2202.3471,2202.3684,10,33.1,0.02,4,0.36,4.62,yes
33864387,2203.0964,2203.0998,2203.1211,10,33.3,0.026,5,0.36,4.62,yes
33864387,2205.3586,2205.3651,2205.3915,30,33.7,0.025,4,0.36,4.62,yes
33864387,2206.1584,2206.16,2206.2053,20,33.6,0.025,5,0.36,4.62,yes
33864387,2206.3651,2206.3674,2206.4183,30,33.8,0.048,9,0.36,4.62,yes
33864387,2217.5883,2217.5904,2217.6235,20,33.5,0.045,9,0.36,4.62,yes
33864387,2240.556,2240.5588,2240.5764,10,33.1,0.029,6,0.36,4.62,yes
33864387,2244.0157,2244.0176,2244.0344,10,33.2,0.022,4,0.36,4.62,yes
33864387,2249.1833,2249.1896,2249.215,30,33.8,0.056,11,0.36,4.62,no
33864387,2252.2951,2252.3009,2252.4696,420,34.9,0.292,57,0.36,4.62,no
33864387,2252.9567,2252.9583,2253.0004,40,33.8,0.057,11,0.36,4.62,no
33864387,2259.772,2259.775,2259.7986,20,33.5,0.031,5,0.36,4.62,yes
33864387,2260.7558,2260.7565,2260.7768,10,33.3,0.028,5,0.36,4.62,yes
33864387,2262.1426,2262.1481,2262.1898,30,33.8,0.037,7,0.36,4.62,yes
33864387,2264.3562,2264.3567,2264.3729,10,32.9,0.032,6,0.36,4.62,yes
33864387,2265.8169,2265.8178,2265.8461,20,33.5,0.056,11,0.36,4.62,no
33864387,2272.4035,2272.4088,2272.4318,10,33.4,0.028,6,0.36,4.62,yes
33864387,2283.7728,2283.7752,2283.798,10,33.3,0.023,4,0.36,4.62,yes
33864387,2284.7161,2284.7175,2284.7696,30,33.8,0.039,7,0.36,4.62,no
33864387,2288.9321,2288.9347,2288.9708,20,33.6,0.025,5,0.36,4.62,yes
33864387,2297.0422,2297.044,2297.0651,10,33.4,0.043,8,0.36,4.62,yes
33864387,2297.9383,2297.942,2297.995,40,33.9,0.045,9,0.36,4.62,no
33864387,2301.4196,2301.4217,2301.4425,10,33.3,0.024,4,0.36,4.62,yes
33864387,2312.5528,2312.5547,2312.5785,20,33.6,0.121,24,0.36,4.62,no
33864387,2329.3089,2329.3114,2329.3367,20,33.5,0.032,6,0.36,4.62,yes
38586438,2038.8355,2038.8468,2038.8748,30,33.8,0.04,7,0.36,1.1113,yes
38586438,2043.1039,2043.106,2043.136,30,33.9,0.08,13,0.36,1.1113,yes
38586438,2045.6122,2045.6139,2045.6317,10,33.1,0.042,7,0.36,1.1113,yes
38586438,2045.6824,2045.6863,2045.7176,20,33.7,0.036,6,0.36,1.1113,yes
38586438,2049.7382,2049.7403,2049.7579,10,33.4,0.047,8,0.36,1.1113,yes
38586438,2050.8908,2050.8931,2050.9086,10,32.9,0.03,5,0.36,1.1113,yes
38586438,2051.2394,2051.2431,2051.2695,20,33.7,0.059,10,0.36,1.1113,yes
38586438,2054.4057,2054.4076,2054.4314,10,33.4,0.034,5,0.36,1.1113,yes
38586438,2055.5488,2055.5532,2055.5703,10,33.1,0.024,3,0.36,1.1113,yes
38586438,2058.5822,2058.5842,2058.6046,20,33.6,0.072,12,0.36,1.1113,yes
38586438,2062.6054,2062.6096,2062.62,20,33.7,0.049,8,0.36,1.1113,yes
38586438,2063.8519,2063.8693,2063.9063,30,33.8,0.048,8,0.36,1.1113,yes
38586438,2069.2673,2069.2736,2069.2971,10,33.0,0.024,4,0.36,1.1113,yes
38586438,2076.1961,2076.1975,2076.2262,20,33.6,0.026,4,0.36,1.1113,yes
38586438,2078.736,2078.7385,2078.7561,30,33.8,0.038,4,0.36,1.1113,yes
38586438,2080.7686,2080.77,2080.7915,10,33.3,0.028,4,0.36,1.1113,yes
38586438,2083.8418,2083.8914,2083.9682,10,32.3,0.046,9,0.36,1.1113,yes
38586438,2089.059,2089.0641,2089.1143,110,34.4,0.118,20,0.36,1.1113,no
38586438,2090.9,2090.9019,2090.9282,10,33.2,0.028,4,0.36,1.1113,yes
38586438,2094.223,2094.2248,2094.2442,20,33.6,0.071,12,0.36,1.1113,yes
38586438,2094.2748,2094.2818,2094.3063,20,33.7,0.033,5,0.36,1.1113,yes
38586438,2095.7253,2095.7267,2095.756,20,33.5,0.036,6,0.36,1.1113,yes
38586438,2095.7991,2095.8017,2095.8468,40,33.9,0.029,4,0.36,1.1113,yes
38586438,2096.9727,2096.9751,2097.0054,10,33.4,0.039,6,0.36,1.1113,yes
38586438,2106.3842,2106.3865,2106.4117,20,33.6,0.038,6,0.36,1.1113,yes
38586438,2116.3877,2116.3886,2116.4145,20,33.6,0.051,8,0.36,1.1113,yes
38586438,2126.146,2126.1486,2126.1698,10,33.2,0.026,4,0.36,1.1113,yes
38586438,2135.1962,2135.1981,2135.2291,30,33.8,0.066,11,0.36,1.1113,yes
38586438,2137.0615,2137.065,2137.08,30,33.9,0.069,12,0.36,1.1113,yes
38586438,2140.2263,2140.2314,2140.255,10,33.4,0.032,5,0.36,1.1113,yes
38586438,2145.1274,2145.1304,2145.1575,20,33.7,0.049,8,0.36,1.1113,yes
38586438,2147.0089,2147.0191,2147.088,20,33.6,0.041,8,0.36,1.1113,no
38586438,2148.4968,2148.501,2148.5197,10,33.3,0.027,4,0.36,1.1113,yes
38586438,2150.879,2150.8841,2150.9123,20,33.5,0.029,5,0.36,1.1113,yes
38586438,2156.34,2156.3504,2156.4463,260,34.8,0.117,20,0.36,1.1113,no
38586438,2160.5032,2160.5073,2160.524,20,33.5,0.037,5,0.36,1.1113,yes
38586438,2161.921,2161.9228,2161.9444,10,33.2,0.025,4,0.36,1.1113,yes
38586438,2162.0529,2162.0548,2162.0788,10,33.4,0.027,4,0.36,1.1113,yes
38586438,2180.0906,2180.0927,2180.1126,20,33.7,0.058,9,0.36,1.1113,yes
38586438,2182.5389,2182.5415,2182.5655,20,33.5,0.038,6,0.36,1.1113,yes
38586438,2182.9158,2182.9172,2182.9294,10,32.3,0.024,4,0.36,1.1113,yes
38586438,2185.066,2185.0727,2185.1048,20,33.5,0.039,6,0.36,1.1113,yes
38586438,2185.1711,2185.1745,2185.1951,10,33.4,0.041,7,0.36,1.1113,yes
38586438,2187.5115,2187.5129,2187.5328,10,33.3,0.034,5,0.36,1.1113,yes
38586438,2187.5398,2187.5444,2187.5842,50,34.0,0.089,15,0.36,1.1113,no
38586438,2187.9523,2187.9546,2187.9874,20,33.6,0.04,4,0.36,1.1113,yes
38586438,2190.2293,2190.2337,2190.2522,10,33.4,0.049,8,0.36,1.1113,yes
38586438,2190.4305,2190.436,2190.4594,120,34.4,0.079,5,0.36,1.1113,yes
38586438,2193.6288,2193.6336,2193.679,10,33.4,0.026,3,0.36,1.1113,yes
38586438,2196.9873,2196.9894,2197.0104,10,33.2,0.023,4,0.36,1.1113,yes
38586438,2199.474,2199.4912,2199.5407,20,33.6,0.03,4,0.36,1.1113,yes
38586438,2230.087,2230.0887,2230.1146,20,33.5,0.037,6,0.36,1.1113,yes
38586438,2231.9125,2231.9138,2231.9583,40,33.9,0.063,10,0.36,1.1113,yes
38586438,2232.2759,2232.2777,2232.2937,10,33.1,0.021,3,0.36,1.1113,yes
38586438,2232.8682,2232.8777,2233.0073,140,34.5,0.07,12,0.36,1.1113,no
38586438,2240.4373,2240.4463,2240.455,70,34.2,0.077,8,0.36,1.1113,yes
38586438,2240.509,2240.5118,2240.53,50,34.0,0.065,7,0.36,1.1113,yes
38586438,2247.8867,2247.8885,2247.9029,20,33.5,0.036,4,0.36,1.1113,yes
38586438,2248.1142,2248.1156,2248.1429,10,33.3,0.038,7,0.36,1.1113,yes
38586438,2248.187,2248.1723,2248.2441,220,34.7,0.087,8,0.36,1.1113,yes
38586438,2256.4953,2256.4972,2256.5171,10,33.4,0.025,4,0.36,1.1113,yes
38586438,2257.4111,2257.4129,2257.4386,10,33.2,0.02,3,0.36,1.1113,yes
38586438,2258.493,2258.4955,2258.5221,10,33.3,0.031,5,0.36,1.1113,yes
38586438,2261.1772,2261.1793,2261.2209,60,34.2,0.114,19,0.36,1.1113,no
38586438,2264.4614,2264.4619,2264.4781,10,33.2,0.031,4,0.36,1.1113,yes
38586438,2264.8667,2264.88,2264.9119,200,34.6,0.079,8,0.36,1.1113,yes
38586438,2265.8056,2265.8077,2265.8477,70,34.2,0.131,22,0.36,1.1113,no
38586438,2273.8465,2273.8676,2273.9092,160,34.5,0.068,7,0.36,1.1113,yes
38586438,2273.9652,2273.9701,2274.0719,130,34.4,0.167,28,0.36,1.1113,no
38586438,2276.0678,2276.0698,2276.139,200,34.6,0.09,8,0.36,1.1113,yes
38586438,2276.7052,2276.7073,2276.7212,10,32.8,0.027,4,0.36,1.1113,yes
38586438,2278.1418,2278.1543,2278.2478,480,35.0,0.123,6,0.36,1.1113,yes
38586438,2278.325,2278.3339,2278.36,80,34.2,0.121,21,0.36,1.1113,no
38586438,2278.9647,2278.9682,2278.9872,20,33.7,0.037,5,0.36,1.1113,yes
38586438,2279.2624,2279.2721,2279.2934,10,33.0,0.023,4,0.36,1.1113,yes
38586438,2285.2813,2285.2841,2285.3295,40,33.9,0.062,10,0.36,1.1113,yes
38586438,2287.4369,2287.439,2287.4753,40,34.0,0.106,18,0.36,1.1113,no
38586438,2288.8487,2288.8491,2288.8649,50,34.0,0.098,9,0.36,1.1113,yes
38586438,2289.4538,2289.4614,2289.5068,30,33.8,0.032,5,0.36,1.1113,yes
38586438,2289.5538,2289.6033,2289.7179,120,34.4,0.037,6,0.36,1.1113,yes
38586438,2297.885,2297.8873,2297.9028,10,33.4,0.037,5,0.36,1.1113,yes
38586438,2297.9216,2297.9229,2297.9433,20,33.6,0.058,9,0.36,1.1113,yes
38586438,2302.4123,2302.4153,2302.444,40,34.0,0.053,8,0.36,1.1113,no
38586438,2302.5016,2302.5053,2302.5495,40,33.9,0.09,15,0.36,1.1113,yes
38586438,2303.7644,2303.7664,2303.779,20,33.6,0.077,13,0.36,1.1113,yes
38586438,2305.4544,2305.4593,2305.468,60,34.1,0.094,9,0.36,1.1113,yes
38586438,2311.7604,2311.7651,2311.8178,40,33.9,0.049,9,0.36,1.1113,yes
38586438,2313.1676,2313.1692,2313.1889,10,33.1,0.032,6,0.36,1.1113,yes
38586438,2324.1852,2324.1896,2324.2072,10,33.4,0.034,6,0.36,1.1113,yes
38586438,2329.0936,2329.0957,2329.1288,30,33.9,0.074,12,0.36,1.1113,yes
38586438,2332.3499,2332.3626,2332.386,50,34.0,0.065,10,0.36,1.1113,yes
43605290,2177.0172,2177.0207,2177.0795,10,32.1,0.012,5,0.2,no,yes
43605290,2194.877,2194.8826,2194.9733,100,33.1,0.18,101,0.2,no,no
44796808,2145.273,2145.2748,2145.3216,110,34.3,0.157,38,0.48,3.72,no
44796808,2146.6517,2146.6568,2146.6802,10,33.1,0.017,4,0.48,3.72,yes
44796808,2154.5502,2154.5516,2154.5673,10,32.8,0.019,4,0.48,3.72,yes
44796808,2168.6036,2168.604,2168.6279,10,33.3,0.033,8,0.48,3.72,no
44796808,2169.4397,2169.4438,2169.476,20,33.6,0.022,5,0.48,3.72,yes
49593799,2117.7594,2117.7629,2117.8039,20,32.6,0.041,8,0.29,no,yes
49593799,2118.264,2118.2676,2118.4067,330,33.9,0.595,109,0.29,no,no
49593799,2118.657,2118.6611,2118.7391,80,33.3,0.134,25,0.29,no,no
49593799,2119.0919,2119.0949,2119.1125,10,32.2,0.035,6,0.29,no,yes
49593799,2120.4792,2120.484,2120.5264,40,33.0,0.046,8,0.29,no,no
49593799,2125.6248,2125.6262,2125.6799,100,33.4,0.571,104,0.29,no,no
49593799,2134.7531,2134.7549,2134.8336,80,33.3,0.117,21,0.29,no,no
49593799,2135.8612,2135.8772,2135.9232,70,33.3,0.05,9,0.29,no,no
49593799,2136.6163,2136.6177,2136.6524,20,32.8,0.111,20,0.29,no,no
49593799,2137.7352,2137.7373,2137.7873,60,33.2,0.183,34,0.29,no,no
49593799,2140.5579,2140.5595,2140.594,30,32.8,0.049,9,0.29,no,no
49593799,2141.069,2141.0709,2141.0884,10,32.4,0.028,5,0.29,no,yes
49672084,2202.8409,2202.8426,2202.8749,10,33.0,0.019,4,0.24,9.68,yes
49672084,2204.2044,2204.2127,2204.2349,10,33.0,0.026,6,0.24,9.68,yes
49672084,2204.593,2204.5949,2204.6229,20,33.0,0.041,9,0.24,9.68,yes
49672084,2205.062,2205.0636,2205.1009,20,33.3,0.03,6,0.24,9.68,yes
49672084,2205.772,2205.7743,2205.8032,10,32.9,0.02,4,0.24,9.68,yes
49672084,2210.6331,2210.6347,2210.6613,10,32.9,0.033,7,0.24,9.68,yes
49672084,2213.606,2213.61,2213.6572,60,33.6,0.123,26,0.24,9.68,no
49672084,2216.169,2216.1722,2216.2331,20,33.1,0.029,6,0.24,9.68,yes
49672084,2217.5947,2217.6021,2217.6928,70,33.7,0.04,9,0.24,9.68,no
49672084,2220.2034,2220.2076,2220.2402,20,33.2,0.086,18,0.24,9.68,yes
49672084,2221.1863,2221.1893,2221.2203,20,33.1,0.082,18,0.24,9.68,yes
49672084,2222.7014,2222.7041,2222.749,50,33.5,0.062,13,0.24,9.68,no
49672084,2223.3488,2223.3509,2223.3648,10,32.5,0.021,4,0.24,9.68,yes
49672084,2223.4865,2223.4888,2223.5122,20,33.1,0.035,7,0.24,9.68,yes
49672084,2224.9407,2224.9451,2225.0207,160,34.1,0.245,52,0.24,9.68,no
49672084,2226.6798,2226.6821,2226.7066,10,32.9,0.026,4,0.24,9.68,yes
50745582,2177.4265,2177.4278,2177.4438,10,33.4,0.014,5,0.48,1.1196,yes
50745582,2178.7793,2178.7809,2178.7955,10,33.4,0.014,5,0.48,1.1196,yes
50745582,2179.8749,2179.8754,2179.8932,10,33.8,0.025,9,0.48,1.1196,no
50745582,2181.0888,2181.0907,2181.1066,10,33.8,0.027,9,0.48,1.1196,no
50745582,2181.7106,2181.712,2181.7277,10,33.5,0.016,6,0.48,1.1196,yes
50745582,2183.6356,2183.6363,2183.652,10,33.6,0.02,7,0.48,1.1196,yes
50745582,2184.0817,2184.0833,2184.097,10,33.4,0.025,7,0.48,1.1196,yes
50745582,2184.7979,2184.7993,2184.8164,10,33.6,0.013,4,0.48,1.1196,yes
50745582,2185.2713,2185.2734,2185.2898,10,33.7,0.012,5,0.48,1.1196,yes
50745582,2185.4894,2185.4908,2185.5067,30,34.3,0.058,18,0.48,1.1196,no
50745582,2187.5452,2187.5468,2187.56,10,33.6,0.253,112,0.48,1.1196,yes
50745582,2187.7753,2187.7774,2187.7938,10,33.7,0.021,7,0.48,1.1196,no
50745582,2189.379,2189.3816,2189.3957,10,33.6,0.012,3,0.48,1.1196,yes
50745582,2192.8362,2192.8367,2192.8531,10,33.7,0.017,5,0.48,1.1196,yes
50745582,2193.7335,2193.7348,2193.7515,30,34.3,0.063,19,0.48,1.1196,no
50745582,2196.3323,2196.3649,2196.3983,20,34.1,0.018,8,0.48,1.1196,yes
50745582,2196.8355,2196.8372,2196.8522,10,33.6,0.015,5,0.48,1.1196,yes
50745582,2198.7122,2198.7136,2198.732,10,33.9,0.026,5,0.48,1.1196,yes
64053930,2145.9622,2145.9666,2146.0323,40,34.2,0.059,11,0.29,no,yes
64053930,2146.861,2146.8638,2146.8832,10,33.7,0.03,5,0.29,no,yes
64053930,2147.4161,2147.4245,2147.4689,70,34.4,0.088,15,0.29,no,no
64053930,2147.9319,2147.9337,2147.9548,10,33.5,0.043,8,0.29,no,yes
64053930,2149.5337,2149.5425,2149.6198,40,34.2,0.049,9,0.29,no,yes
64053930,2150.2948,2150.2962,2150.3147,10,33.6,0.034,6,0.29,no,yes
64053930,2150.7448,2150.7464,2150.7652,10,33.6,0.026,4,0.29,no,yes
64053930,2153.6432,2153.6485,2153.7022,20,34.0,0.032,6,0.29,no,yes
64053930,2155.5248,2155.5278,2155.547,10,33.7,0.032,5,0.29,no,yes
64053930,2160.0731,2160.1104,2160.2615,160,34.8,0.038,6,0.29,no,yes
64053930,2161.2597,2161.265,2161.3689,320,35.1,0.147,26,0.29,no,no
64053930,2162.6608,2162.67,2162.7018,70,34.4,0.055,9,0.29,no,no
64053930,2166.5961,2166.6225,2166.6704,70,34.5,0.039,7,0.29,no,no
64053930,2166.8419,2166.8732,2166.9685,80,34.5,0.055,10,0.29,no,yes
64053930,2167.5407,2167.543,2167.6576,160,34.8,0.166,29,0.29,no,no
66499720,2096.4832,2096.4846,2096.4987,10,32.8,0.043,3,0.42,no,yes
77957301,2177.014,2177.0163,2177.0524,10,32.5,0.007,5,0.2,1.294,yes
77957301,2177.2457,2177.2496,2177.2746,10,32.6,0.018,11,0.2,1.294,yes
77957301,2177.3246,2177.3281,2177.3526,10,32.5,0.013,8,0.2,1.294,yes
77957301,2178.0218,2178.0241,2178.0422,10,32.2,0.011,7,0.2,1.294,yes
77957301,2178.3126,2178.314,2178.3406,10,32.4,0.014,8,0.2,1.294,yes
77957301,2178.9202,2178.9267,2178.9815,10,33.0,0.013,7,0.2,1.294,yes
77957301,2179.026,2179.0283,2179.0552,10,32.5,0.01,6,0.2,1.294,yes
77957301,2179.3082,2179.3124,2179.3457,10,32.6,0.007,3,0.2,1.294,yes
77957301,2179.755,2179.7644,2179.7978,20,33.2,0.029,17,0.2,1.294,no
77957301,2180.0093,2180.011,2180.0322,10,32.6,0.014,8,0.2,1.294,yes
77957301,2180.9237,2180.9251,2180.9413,10,32.4,0.014,9,0.2,1.294,yes
77957301,2181.1642,2181.1682,2181.195,10,32.2,0.017,4,0.2,1.294,yes
77957301,2182.0584,2182.0589,2182.0857,10,32.6,0.02,12,0.2,1.294,yes
77957301,2182.4455,2182.4469,2182.4848,10,33.0,0.012,6,0.2,1.294,yes
77957301,2182.5934,2182.5939,2182.6209,10,32.2,0.015,9,0.2,1.294,yes
77957301,2183.0705,2183.0737,2183.117,20,33.1,0.02,12,0.2,1.294,no
77957301,2183.1874,2183.1897,2183.214,10,32.2,0.013,3,0.2,1.294,yes
77957301,2183.6506,2183.6531,2183.6742,10,32.4,0.012,7,0.2,1.294,yes
77957301,2183.7029,2183.7066,2183.7427,20,33.1,0.026,16,0.2,1.294,no
77957301,2183.7735,2183.7758,2183.7957,10,32.6,0.01,5,0.2,1.294,yes
77957301,2184.7082,2184.742,2184.7758,10,32.8,0.009,6,0.2,1.294,yes
77957301,2187.608,2187.6108,2187.6246,10,32.4,0.01,5,0.2,1.294,yes
77957301,2188.0223,2188.0228,2188.0383,10,32.2,0.008,4,0.2,1.294,yes
77957301,2188.2348,2188.2413,2188.2723,10,32.7,0.012,7,0.2,1.294,yes
77957301,2188.964,2188.9663,2189.0033,10,32.9,0.017,9,0.2,1.294,yes
77957301,2189.2297,2189.2325,2189.2499,10,32.2,0.006,4,0.2,1.294,yes
77957301,2190.886,2190.889,2190.9209,10,33.0,0.031,19,0.2,1.294,no
77957301,2191.5529,2191.5536,2191.5707,10,32.5,0.02,12,0.2,1.294,yes
77957301,2191.7494,2191.7501,2191.7698,10,32.5,0.015,9,0.2,1.294,yes
77957301,2192.2503,2192.2526,2192.2758,10,32.2,0.009,6,0.2,1.294,yes
77957301,2192.3017,2192.3133,2192.3499,10,32.9,0.01,5,0.2,1.294,yes
77957301,2192.4996,2192.5054,2192.5584,30,33.4,0.033,20,0.2,1.294,no
77957301,2192.701,2192.7024,2192.7163,10,32.2,0.017,10,0.2,1.294,yes
77957301,2192.7656,2192.7702,2192.8061,10,32.8,0.013,8,0.2,1.294,yes
77957301,2193.3793,2193.3809,2193.4019,10,32.4,0.018,11,0.2,1.294,yes
77957301,2193.4804,2193.4825,2193.563,150,34.1,0.176,108,0.2,1.294,no
77957301,2193.6441,2193.6462,2193.6628,10,32.4,0.008,4,0.2,1.294,yes
77957301,2193.9327,2193.9346,2193.9512,10,32.2,0.007,3,0.2,1.294,yes
77957301,2194.5797,2194.5813,2194.6304,60,33.7,0.194,118,0.2,1.294,no
77957301,2195.2276,2195.2281,2195.2408,10,32.2,0.008,4,0.2,1.294,yes
77957301,2195.6806,2195.6848,2195.7234,30,33.4,0.029,16,0.2,1.294,no
77957301,2195.9001,2195.9019,2195.9427,20,33.1,0.017,10,0.2,1.294,no
77957301,2196.2721,2196.282,2196.301,10,32.2,0.007,4,0.2,1.294,yes
77957301,2197.3959,2197.3975,2197.4149,10,32.2,0.016,10,0.2,1.294,yes
77957301,2197.4318,2197.4348,2197.4771,30,33.3,0.038,23,0.2,1.294,no
77957301,2198.0637,2198.0656,2198.095,10,33.0,0.026,15,0.2,1.294,no
77957301,2198.2327,2198.2341,2198.2537,10,32.5,0.022,14,0.2,1.294,yes
77957301,2198.3496,2198.3514,2198.4037,20,33.2,0.014,8,0.2,1.294,yes
77957301,2198.6706,2198.682,2198.719,10,33.0,0.038,23,0.2,1.294,yes
77957301,2198.8806,2198.8868,2198.9135,10,32.6,0.012,7,0.2,1.294,yes
77957301,2198.9894,2198.9924,2199.0114,10,32.2,0.013,7,0.2,1.294,yes
77957301,2199.8544,2199.8593,2199.885,10,32.7,0.015,9,0.2,1.294,yes
77957301,2200.0972,2200.1024,2200.1408,10,32.6,0.009,6,0.2,1.294,yes
78055893,2188.0074,2188.0123,2188.0699,120,34.5,0.105,23,0.54,5.3855,no
78055893,2192.1528,2192.1544,2192.175,10,33.3,0.035,8,0.54,5.3855,yes
78055893,2193.2413,2193.2459,2193.2757,20,33.7,0.025,5,0.54,5.3855,yes
78055893,2195.8973,2195.9007,2195.9304,10,33.5,0.022,4,0.54,5.3855,yes
78055893,2199.3206,2199.3225,2199.3433,10,33.5,0.027,6,0.54,5.3855,yes
80427281,2088.4633,2088.4654,2088.4814,10,33.4,0.03,6,0.39,3.791,yes
80427281,2089.4923,2089.495,2089.5226,30,33.8,0.055,12,0.39,3.791,yes
80427281,2095.8025,2095.8074,2095.8236,20,33.7,0.031,5,0.39,3.791,yes
80427281,2095.9541,2095.9553,2095.9696,10,33.2,0.028,5,0.39,3.791,yes
80427281,2096.1655,2096.1687,2096.1997,50,34.1,0.634,139,0.39,3.791,no
80427281,2096.3044,2096.3074,2096.3421,40,34.0,0.048,10,0.39,3.791,no
80427281,2098.191,2098.2016,2098.2682,40,34.0,0.034,8,0.39,3.791,yes
80427281,2102.6368,2102.6391,2102.6546,10,33.4,0.025,4,0.39,3.791,yes
80427281,2104.3833,2104.3856,2104.4009,10,33.4,0.03,5,0.39,3.791,yes
80427281,2104.5917,2104.5938,2104.6067,10,32.9,0.018,4,0.39,3.791,yes
80427281,2105.285,2105.2884,2105.3375,40,33.9,0.032,7,0.39,3.791,yes
80427281,2105.6692,2105.6743,2105.7361,70,34.2,0.063,14,0.39,3.791,no
80427281,2110.3953,2110.3974,2110.4157,20,33.8,0.031,4,0.39,3.791,yes
89205615,2145.5101,2145.5148,2145.5328,10,33.2,0.027,6,0.42,0.3485,yes
89205615,2145.7902,2145.7921,2145.8402,40,33.9,0.04,9,0.42,0.3485,yes
89205615,2146.5546,2146.5574,2146.5816,10,33.1,0.022,5,0.42,0.3485,yes
89205615,2148.4768,2148.4861,2148.5898,50,34.0,0.043,9,0.42,0.3485,yes
89205615,2148.7731,2148.7773,2148.7979,10,33.4,0.023,4,0.42,0.3485,yes
89205615,2149.8794,2149.8826,2149.9917,50,34.0,0.026,6,0.42,0.3485,yes
89205615,2150.2873,2150.297,2150.3347,20,33.5,0.02,5,0.42,0.3485,yes
89205615,2150.6993,2150.7014,2150.7266,10,33.4,0.026,6,0.42,0.3485,yes
89205615,2152.0771,2152.0822,2152.1172,20,33.6,0.033,7,0.42,0.3485,yes
89205615,2152.2882,2152.2917,2152.3183,10,32.8,0.021,5,0.42,0.3485,yes
89205615,2153.3625,2153.3862,2153.4236,40,33.9,0.035,7,0.42,0.3485,yes
89205615,2154.4579,2154.467,2154.4933,20,33.5,0.026,6,0.42,0.3485,yes
89205615,2155.6514,2155.6547,2155.6739,10,33.2,0.028,5,0.42,0.3485,yes
89205615,2159.4116,2159.4154,2159.4554,20,33.6,0.028,6,0.42,0.3485,yes
89205615,2161.4144,2161.4297,2161.4746,30,33.8,0.051,12,0.42,0.3485,yes
89205615,2162.1378,2162.1417,2162.17,20,33.5,0.031,6,0.42,0.3485,yes
89205615,2162.6975,2162.7015,2162.7272,10,33.1,0.029,6,0.42,0.3485,yes
89205615,2163.73,2163.8168,2163.89,380,34.9,0.063,14,0.42,0.3485,no
89205615,2164.3522,2164.3573,2164.3984,50,34.0,0.065,13,0.42,0.3485,no
89205615,2167.0491,2167.0552,2167.0827,10,33.4,0.026,5,0.42,0.3485,yes
89205615,2167.1274,2167.1464,2167.2176,200,34.6,0.075,16,0.42,0.3485,no
89205615,2167.9987,2168.0001,2168.0727,50,34.0,0.096,20,0.42,0.3485,no
89205615,2169.2618,2169.2632,2169.2859,10,33.2,0.037,8,0.42,0.3485,yes
89502706,2088.9082,2088.9446,2088.9952,60,34.2,0.029,6,0.59,0.4793,yes
89502706,2091.0194,2091.0208,2091.0367,10,33.5,0.037,6,0.59,0.4793,yes
89502706,2103.0949,2103.0968,2103.1548,80,34.4,0.1,20,0.59,0.4793,no
89502706,2103.7741,2103.8238,2103.85,50,34.1,0.056,11,0.59,0.4793,yes
89502706,2104.3958,2104.3984,2104.4199,10,33.6,0.034,4,0.59,0.4793,yes
95328477,2212.8507,2212.8521,2212.8706,10,33.6,0.017,4,0.59,2.612,yes
95328477,2213.3942,2213.3963,2213.4264,20,34.0,0.05,17,0.59,2.612,no
95328477,2216.1331,2216.1347,2216.1472,10,33.2,0.013,4,0.59,2.612,yes
95328477,2216.6174,2216.6188,2216.6363,10,33.6,0.016,4,0.59,2.612,yes
95328477,2217.4694,2217.4715,2217.4854,10,33.3,0.014,4,0.59,2.612,yes
95328477,2219.1129,2219.1171,2219.1453,10,33.6,0.022,7,0.59,2.612,yes
95328477,2219.8458,2219.8465,2219.8638,10,33.4,0.017,5,0.59,2.612,yes
95328477,2221.5997,2221.6029,2221.623,10,33.4,0.018,4,0.59,2.612,yes
95328477,2223.4795,2223.4816,2223.4999,10,33.6,0.016,4,0.59,2.612,yes
95328477,2224.3904,2224.3931,2224.4528,110,34.7,0.204,68,0.59,2.612,no
95328477,2225.978,2225.9792,2225.9924,10,33.3,0.019,6,0.59,2.612,yes
98796342,2149.2434,2149.2457,2149.2684,10,33.0,0.006,6,0.36,1.3986,yes
98796342,2150.5779,2150.5839,2150.6235,10,33.5,0.013,14,0.36,1.3986,no
98796342,2151.6367,2151.639,2151.6661,10,32.8,0.011,13,0.36,1.3986,yes
98796342,2151.7404,2151.7418,2151.7596,10,32.8,0.008,8,0.36,1.3986,yes
98796342,2152.8383,2152.8402,2152.8684,10,33.0,0.01,10,0.36,1.3986,yes
98796342,2152.9161,2152.9179,2152.935,10,32.5,0.007,8,0.36,1.3986,yes
98796342,2155.5698,2155.5719,2155.6059,10,33.4,0.033,35,0.36,1.3986,no
98796342,2161.8174,2161.8209,2161.8572,10,33.2,0.009,6,0.36,1.3986,yes
98796342,2164.3398,2164.3414,2164.3595,10,32.8,0.004,4,0.36,1.3986,yes
98796342,2166.0715,2166.0773,2166.0912,10,32.8,0.004,3,0.36,1.3986,yes
98796342,2166.1122,2166.1136,2166.1298,10,32.8,0.012,12,0.36,1.3986,yes
98796342,2167.3668,2167.3696,2167.4152,10,33.2,0.008,9,0.36,1.3986,yes
102086756,2111.0308,2111.0803,2111.2056,10,32.9,0.037,8,0.29,no,yes
115242300,2090.589,2090.5916,2090.6084,10,32.4,0.016,6,0.36,13.567,yes
115242300,2091.6737,2091.6774,2091.7189,20,33.2,0.02,7,0.36,13.567,yes
115242300,2092.4568,2092.4592,2092.5223,40,33.6,0.049,17,0.36,13.567,no
115242300,2093.521,2093.5252,2093.5402,10,32.6,0.017,6,0.36,13.567,yes
115242300,2104.1102,2104.1111,2104.1321,10,32.6,0.033,12,0.36,13.567,yes
115242300,2106.8486,2106.8638,2106.9145,40,33.6,0.032,10,0.36,13.567,yes
115242300,2111.4624,2111.4657,2111.4941,10,33.0,0.022,7,0.36,13.567,yes
117748478,2176.9614,2177.0109,2177.0468,20,33.6,0.021,6,0.24,0.61067,yes
117748478,2177.5452,2177.5945,2177.6303,10,33.4,0.021,6,0.24,0.61067,yes
117748478,2179.9292,2179.9384,2180.0595,80,34.2,0.035,9,0.24,0.61067,no
117748478,2181.7671,2181.7685,2181.8176,30,33.7,0.051,13,0.24,0.61067,yes
117748478,2185.2537,2185.2555,2185.2699,20,33.5,0.04,7,0.24,0.61067,no
117748478,2190.5134,2190.5147,2190.5291,10,33.4,0.023,4,0.24,0.61067,yes
117748478,2190.9238,2190.9247,2190.9531,10,33.4,0.022,5,0.24,0.61067,yes
117748478,2191.4161,2191.4177,2191.4309,10,33.1,0.027,6,0.24,0.61067,yes
117748478,2192.1552,2192.1587,2192.1992,10,33.4,0.028,8,0.24,0.61067,yes
117748478,2195.0396,2195.0415,2195.0551,10,33.0,0.021,4,0.24,0.61067,yes
117748478,2196.3952,2196.4081,2196.447,60,34.1,0.051,14,0.24,0.61067,no
117748478,2198.9764,2198.9782,2199.0134,30,33.8,0.065,17,0.24,0.61067,no
117874959,2095.7229,2095.7303,2095.84,1170,35.6,1.074,241,0.49,6.2,no
117874959,2103.1095,2103.1132,2103.1387,20,33.8,0.043,10,0.49,6.2,yes
117874959,2104.9542,2104.9565,2104.981,20,33.8,0.043,10,0.49,6.2,yes
117874959,2105.0843,2105.0866,2105.1324,30,34.0,0.054,12,0.49,6.2,yes
117874959,2109.4734,2109.4797,2109.5164,20,33.7,0.025,6,0.49,6.2,yes
121007796,2160.6959,2160.7061,2160.7544,130,34.8,0.076,9,0.42,4.27,no
121007796,2161.3174,2161.3179,2161.3301,10,33.1,0.044,5,0.42,4.27,yes
121007796,2165.672,2165.6785,2165.7271,80,34.6,0.065,7,0.42,4.27,no
122671519,2117.54,2117.5438,2117.6227,120,34.4,0.129,31,0.24,0.4507,no
122671519,2117.6524,2117.6551,2117.6748,10,33.1,0.03,7,0.24,0.4507,yes
122671519,2117.9984,2118.0005,2118.0382,20,33.5,0.033,8,0.24,0.4507,yes
122671519,2119.4786,2119.4855,2119.5114,40,33.9,0.075,17,0.24,0.4507,no
122671519,2119.904,2119.9094,2119.936,30,33.7,0.032,7,0.24,0.4507,yes
122671519,2120.742,2120.7434,2120.7577,10,32.8,0.019,4,0.24,0.4507,yes
122671519,2121.6835,2121.6839,2121.7038,10,33.3,0.044,10,0.24,0.4507,yes
122671519,2122.0726,2122.074,2122.0883,10,33.0,0.026,6,0.24,0.4507,yes
122671519,2122.5439,2122.5583,2122.5772,10,33.4,0.024,5,0.24,0.4507,yes
122671519,2122.9585,2122.9599,2122.9747,10,32.6,0.019,4,0.24,0.4507,yes
122671519,2123.2712,2123.2752,2123.309,40,33.9,0.102,24,0.24,0.4507,no
122671519,2123.9229,2123.9245,2123.9411,10,33.1,0.026,6,0.24,0.4507,yes
122671519,2124.4821,2124.4842,2124.4974,10,33.3,0.029,5,0.24,0.4507,yes
122671519,2125.2136,2125.2164,2125.2442,10,33.4,0.028,5,0.24,0.4507,yes
122671519,2130.3544,2130.3579,2130.4496,1440,35.4,0.726,170,0.24,0.4507,no
122671519,2131.2607,2131.2653,2131.2963,20,33.6,0.06,14,0.24,0.4507,yes
122671519,2131.4329,2131.4392,2131.4621,10,33.1,0.033,8,0.24,0.4507,yes
122671519,2131.4908,2131.4926,2131.5644,70,34.1,0.06,14,0.24,0.4507,no
122671519,2131.8748,2131.8762,2131.9042,20,33.6,0.031,7,0.24,0.4507,no
122671519,2132.6989,2132.7022,2132.735,30,33.7,0.073,17,0.24,0.4507,no
122671519,2133.3515,2133.3559,2133.376,10,33.1,0.021,5,0.24,0.4507,yes
122671519,2136.0256,2136.029,2136.0471,10,32.9,0.025,6,0.24,0.4507,yes
122671519,2136.1251,2136.1292,2136.1612,60,34.0,0.076,18,0.24,0.4507,no
122671519,2136.9012,2136.9056,2136.9366,10,33.2,0.019,5,0.24,0.4507,yes
122671519,2137.2325,2137.2346,2137.2658,20,33.6,0.042,9,0.24,0.4507,yes
122671519,2137.4869,2137.4911,2137.5091,10,33.3,0.032,7,0.24,0.4507,yes
122671519,2137.558,2137.56,2137.5843,20,33.5,0.049,11,0.24,0.4507,yes
122671519,2138.714,2138.7156,2138.7498,20,33.7,0.082,19,0.24,0.4507,yes
122671519,2140.0468,2140.0475,2140.0649,10,32.9,0.026,6,0.24,0.4507,yes
122671519,2140.4274,2140.4299,2140.4535,10,33.2,0.023,5,0.24,0.4507,yes
122671519,2141.1339,2141.1485,2141.1718,20,33.7,0.043,10,0.24,0.4507,yes
122671519,2141.3378,2141.3397,2141.4679,200,34.6,0.199,46,0.24,0.4507,no
122671519,2145.0644,2145.0649,2145.0889,10,33.4,0.028,6,0.24,0.4507,yes
122671519,2146.4232,2146.4267,2146.4519,10,33.4,0.038,9,0.24,0.4507,yes
122671519,2149.9063,2149.9093,2149.9264,10,33.3,0.036,8,0.24,0.4507,yes
122671519,2150.3385,2150.3403,2150.37,60,34.1,0.157,37,0.24,0.4507,no
122671519,2151.328,2151.3285,2151.3491,10,33.1,0.029,7,0.24,0.4507,yes
122671519,2154.8027,2154.8046,2154.8448,50,34.0,0.083,19,0.24,0.4507,no
122671519,2155.4289,2155.443,2155.4682,10,33.1,0.016,4,0.24,0.4507,yes
122671519,2155.7231,2155.7245,2155.7379,10,33.1,0.024,4,0.24,0.4507,yes
122671519,2155.86,2155.8654,2155.9893,400,34.9,0.238,58,0.24,0.4507,no
122671519,2156.4168,2156.4205,2156.4462,30,33.7,0.048,11,0.24,0.4507,no
122671519,2159.423,2159.4258,2159.4503,10,33.3,0.025,6,0.24,0.4507,yes
122671519,2159.542,2159.5441,2159.573,20,33.7,0.043,10,0.24,0.4507,yes
122671519,2159.9063,2159.917,2159.9517,20,33.6,0.037,9,0.24,0.4507,yes
122671519,2162.8514,2162.8521,2162.8699,10,32.8,0.024,6,0.24,0.4507,yes
122671519,2163.0701,2163.0745,2163.0956,10,33.4,0.022,5,0.24,0.4507,yes
122671519,2163.2079,2163.2083,2163.2224,10,32.6,0.029,6,0.24,0.4507,yes
122671519,2164.7604,2164.7731,2164.8032,30,33.7,0.059,14,0.24,0.4507,yes
122671519,2165.3983,2165.411,2165.4546,90,34.2,0.06,14,0.24,0.4507,no
122671519,2167.1029,2167.1154,2167.1538,20,33.5,0.018,4,0.24,0.4507,yes
122671519,2167.5649,2167.5663,2167.5989,10,33.4,0.029,7,0.24,0.4507,yes
122671519,2167.9105,2167.9121,2167.9466,20,33.7,0.041,9,0.24,0.4507,yes
122671519,2168.5392,2168.5454,2168.5639,10,33.1,0.021,5,0.24,0.4507,yes
140045538,2062.1384,2062.1396,2062.169,10,32.9,0.014,14,0.42,1.12338,yes
140045538,2063.1058,2063.1072,2063.1262,10,33.2,0.027,25,0.42,1.12338,yes
140045538,2063.8917,2063.8933,2063.9243,10,33.5,0.018,17,0.42,1.12338,no
140045538,2064.3183,2064.3197,2064.3345,10,32.9,0.008,5,0.42,1.12338,yes
140045538,2064.8252,2064.835,2064.8842,10,32.8,0.006,6,0.42,1.12338,yes
140045538,2065.835,2065.8364,2065.8558,10,32.5,0.004,4,0.42,1.12338,yes
140045538,2066.1375,2066.1574,2066.1917,10,33.3,0.009,8,0.42,1.12338,yes
140045538,2066.4731,2066.4748,2066.525,50,34.2,0.06,54,0.42,1.12338,no
140045538,2066.5419,2066.5475,2066.5701,10,33.2,0.012,10,0.42,1.12338,yes
140045538,2066.6451,2066.6486,2066.6812,10,33.5,0.018,16,0.42,1.12338,no
140045538,2066.9407,2066.9421,2066.9775,10,33.1,0.01,10,0.42,1.12338,yes
140045538,2067.1755,2067.1773,2067.1933,10,32.9,0.014,13,0.42,1.12338,yes
140045538,2067.3456,2067.3694,2067.462,100,34.4,0.039,35,0.42,1.12338,no
140045538,2068.1407,2068.1426,2068.1706,10,32.5,0.01,10,0.42,1.12338,yes
140045538,2068.2419,2068.2461,2068.2715,10,32.9,0.005,5,0.42,1.12338,yes
140045538,2068.5474,2068.5479,2068.566,10,32.5,0.008,8,0.42,1.12338,yes
140045538,2068.6873,2068.6886,2068.7217,10,33.4,0.022,19,0.42,1.12338,no
140045538,2069.0484,2069.0553,2069.0859,10,33.2,0.011,10,0.42,1.12338,yes
140045538,2069.2002,2069.2021,2069.2227,10,32.5,0.008,4,0.42,1.12338,yes
140045538,2069.7231,2069.7264,2069.762,20,33.7,0.023,21,0.42,1.12338,no
140045538,2070.5555,2070.5583,2070.5888,10,32.9,0.007,5,0.42,1.12338,yes
140045538,2070.7734,2070.7903,2070.8166,10,33.2,0.011,10,0.42,1.12338,yes
140045538,2071.4724,2071.4798,2071.5196,10,33.2,0.008,8,0.42,1.12338,yes
140045538,2075.3749,2075.383,2075.434,50,34.1,0.084,78,0.42,1.12338,no
140045538,2075.4666,2075.468,2075.4835,10,32.8,0.013,12,0.42,1.12338,yes
140045538,2075.893,2075.8953,2075.9164,10,32.8,0.009,5,0.42,1.12338,yes
140045538,2076.2661,2076.2698,2076.3057,10,33.6,0.038,35,0.42,1.12338,no
140045538,2076.6161,2076.6196,2076.6589,10,33.3,0.015,6,0.42,1.12338,yes
140045538,2076.6733,2076.6754,2076.6909,10,32.8,0.009,7,0.42,1.12338,yes
140045538,2077.8802,2077.8816,2077.9135,10,33.2,0.028,26,0.42,1.12338,no
140045538,2078.071,2078.0735,2078.1017,10,32.8,0.008,8,0.42,1.12338,yes
140045538,2078.4686,2078.4705,2078.4871,10,32.8,0.006,5,0.42,1.12338,yes
140045538,2079.1526,2079.1554,2079.1843,10,33.2,0.012,10,0.42,1.12338,yes
140045538,2079.373,2079.3804,2079.4103,10,32.8,0.004,3,0.42,1.12338,yes
140045538,2079.6207,2079.6269,2079.6869,10,33.5,0.033,7,0.42,1.12338,yes
140045538,2080.157,2080.1586,2080.1728,10,32.5,0.005,3,0.42,1.12338,yes
140045538,2080.3325,2080.3346,2080.3811,10,32.9,0.01,5,0.42,1.12338,yes
140045538,2080.5079,2080.5098,2080.5528,10,32.8,0.007,7,0.42,1.12338,yes
140045538,2080.7082,2080.7128,2080.7739,10,33.2,0.008,4,0.42,1.12338,yes
140045538,2081.68,2081.6827,2081.71,10,33.6,0.029,28,0.42,1.12338,no
140045538,2081.7431,2081.7466,2081.7746,10,32.8,0.006,6,0.42,1.12338,yes
140045538,2082.4366,2082.4392,2082.4702,10,33.2,0.012,10,0.42,1.12338,yes
140045538,2082.6306,2082.6334,2082.6551,10,32.5,0.005,5,0.42,1.12338,yes
140045538,2082.9715,2082.9773,2083.1336,110,34.5,0.029,27,0.42,1.12338,no
140045538,2083.5898,2083.5914,2083.6238,20,33.7,0.046,43,0.42,1.12338,no
140045538,2083.7657,2083.7697,2083.837,40,34.1,0.025,23,0.42,1.12338,no
140045538,2083.8495,2083.8512,2083.8891,20,33.7,0.061,57,0.42,1.12338,no
140045538,2084.1132,2084.1155,2084.1324,10,32.5,0.006,5,0.42,1.12338,yes
141807839,2036.46,2036.463,2036.497,40,34.1,0.051,10,0.18,0.847074,yes
141807839,2037.1303,2037.1315,2037.1468,10,33.5,0.033,5,0.18,0.847074,yes
141807839,2037.2572,2037.2586,2037.2843,30,33.9,0.083,18,0.18,0.847074,no
141807839,2037.522,2037.525,2037.6604,100,34.4,0.089,20,0.18,0.847074,no
141807839,2040.7817,2040.7831,2040.8023,10,33.1,0.023,5,0.18,0.847074,yes
141807839,2041.6907,2041.7023,2041.7518,30,34.0,0.036,8,0.18,0.847074,yes
141807839,2044.1296,2044.1324,2044.17,400,35.0,0.507,110,0.18,0.847074,no
141807839,2044.8819,2044.884,2044.9141,30,33.9,0.058,12,0.18,0.847074,yes
141807839,2045.0699,2045.0759,2045.1733,240,34.8,0.126,27,0.18,0.847074,no
141807839,2049.4481,2049.4495,2049.4805,30,33.8,0.044,9,0.18,0.847074,yes
141807839,2050.9955,2051.0041,2051.1673,80,34.4,0.038,6,0.18,0.847074,yes
141807839,2052.1675,2052.1689,2052.2002,30,33.9,0.111,24,0.18,0.847074,no
141807839,2055.9453,2055.9483,2055.9765,20,33.6,0.039,8,0.18,0.847074,yes
141807839,2055.9932,2055.9974,2056.0881,90,34.4,0.062,13,0.18,0.847074,no
141807839,2059.1272,2059.1302,2059.19,100,34.4,0.089,19,0.18,0.847074,no
141807839,2059.4591,2059.4654,2059.4925,10,33.6,0.039,8,0.18,0.847074,yes
141807839,2063.5688,2063.5762,2063.5994,30,33.9,0.049,7,0.18,0.847074,yes
141807839,2063.7867,2063.7994,2063.9586,100,34.4,0.044,10,0.18,0.847074,yes
141807839,2064.3869,2064.3885,2064.4181,20,33.7,0.043,9,0.18,0.847074,yes
141807839,2069.2739,2069.2748,2069.2887,10,33.4,0.03,5,0.18,0.847074,yes
141807839,2070.0459,2070.0482,2070.0746,20,33.7,0.046,10,0.18,0.847074,yes
141807839,2070.141,2070.1435,2070.1715,20,33.7,0.035,7,0.18,0.847074,yes
141807839,2070.5366,2070.5435,2070.6919,80,34.4,0.039,6,0.18,0.847074,yes
141807839,2076.5507,2076.5521,2076.581,10,33.4,0.031,7,0.18,0.847074,yes
141807839,2076.6023,2076.6099,2076.6444,20,33.8,0.037,8,0.18,0.847074,yes
141807839,2078.4379,2078.4414,2078.4712,20,33.8,0.035,7,0.18,0.847074,yes
141807839,2078.5912,2078.5932,2078.6231,50,34.1,0.359,78,0.18,0.847074,no
141807839,2079.178,2079.184,2079.2,10,33.3,0.027,6,0.18,0.847074,yes
141807839,2079.2372,2079.2442,2079.2999,130,34.6,0.124,27,0.18,0.847074,no
141807839,2082.5765,2082.5826,2082.6066,10,33.5,0.032,7,0.18,0.847074,yes
141807839,2088.3892,2088.4105,2088.4774,30,33.9,0.022,6,0.18,0.847074,yes
141807839,2089.438,2089.4401,2089.476,20,33.7,0.044,9,0.18,0.847074,yes
141807839,2090.6549,2090.6563,2090.6857,30,33.9,0.135,29,0.18,0.847074,no
141807839,2092.5612,2092.6035,2092.7542,80,34.4,0.03,6,0.18,0.847074,yes
141807839,2094.1165,2094.1199,2094.1502,10,33.6,0.033,8,0.18,0.847074,yes
141807839,2094.7683,2094.7688,2094.7868,20,33.6,0.068,14,0.18,0.847074,yes
141807839,2094.9936,2094.9949,2095.009,10,33.5,0.045,10,0.18,0.847074,yes
141807839,2102.9898,2103.0154,2103.0763,100,34.4,0.055,12,0.18,0.847074,no
141807839,2104.355,2104.3576,2104.3742,10,33.1,0.025,6,0.18,0.847074,yes
141807839,2105.9587,2105.961,2105.9867,10,32.4,0.043,3,0.18,0.847074,yes
141807839,2106.5425,2106.5478,2106.5686,20,33.6,0.041,8,0.18,0.847074,yes
141807839,2108.5381,2108.552,2108.5881,40,34.0,0.032,7,0.18,0.847074,yes
141807839,2109.9649,2109.9679,2109.9818,10,33.1,0.022,4,0.18,0.847074,yes
141807839,2112.2667,2112.2681,2112.2954,40,34.0,0.092,20,0.18,0.847074,no
141807839,2112.7677,2112.7693,2112.7894,10,32.9,0.025,5,0.18,0.847074,yes
141807839,2115.9496,2115.9519,2115.9736,30,33.8,0.062,13,0.18,0.847074,no
141807839,2117.0769,2117.0841,2117.1123,10,33.4,0.039,9,0.18,0.847074,yes
141807839,2117.2331,2117.2384,2117.3053,80,34.4,0.051,11,0.18,0.847074,no
141807839,2122.2696,2122.2701,2122.2872,10,32.7,0.022,5,0.18,0.847074,yes
141807839,2122.7984,2122.8009,2122.855,180,34.7,0.246,52,0.18,0.847074,no
141807839,2122.8868,2122.9113,2122.943,60,34.2,0.035,7,0.18,0.847074,yes
141807839,2131.754,2131.7566,2131.7834,20,33.6,0.036,8,0.18,0.847074,yes
141807839,2131.8367,2131.867,2131.9621,390,35.0,0.107,23,0.18,0.847074,no
141807839,2132.545,2132.5478,2132.5806,20,33.7,0.032,7,0.18,0.847074,yes
141807839,2134.1293,2134.1311,2134.2531,70,34.3,0.054,12,0.18,0.847074,no
141807839,2134.8225,2134.8239,2134.8394,10,33.3,0.025,5,0.18,0.847074,yes
141807839,2136.5927,2136.5954,2136.64,80,34.4,0.09,20,0.18,0.847074,no
141807839,2138.4306,2138.4322,2138.4528,10,33.3,0.028,6,0.18,0.847074,yes
141807839,2139.9794,2139.9857,2140.0121,10,33.3,0.018,4,0.18,0.847074,yes
141807839,2140.776,2140.7896,2140.884,90,34.4,0.04,8,0.18,0.847074,no
141807839,2144.583,2144.585,2144.6178,40,34.1,0.084,19,0.18,0.847074,no
141807839,2147.8706,2147.8768,2147.899,20,33.6,0.047,10,0.18,0.847074,yes
141807839,2148.3516,2148.3553,2148.4983,120,34.5,0.057,12,0.18,0.847074,no
141807839,2149.274,2149.2768,2149.3044,10,33.5,0.027,6,0.18,0.847074,yes
141807839,2149.6875,2149.6879,2149.7009,10,33.3,0.024,4,0.18,0.847074,yes
141807839,2150.6583,2150.6597,2150.6731,10,32.9,0.028,5,0.18,0.847074,yes
141807839,2153.6749,2153.677,2153.6994,10,33.4,0.025,3,0.18,0.847074,yes
141807839,2154.0062,2154.0076,2154.0217,10,33.5,0.025,4,0.18,0.847074,yes
141807839,2159.9679,2159.9696,2159.9899,20,33.7,0.052,11,0.18,0.847074,yes
141807839,2162.543,2162.5351,2162.56,10,33.3,0.03,59,0.18,0.847074,yes
141807839,2162.8999,2162.9047,2162.9218,10,33.4,0.026,6,0.18,0.847074,yes
141807839,2163.1082,2163.1156,2163.1394,10,33.6,0.023,4,0.18,0.847074,yes
141807839,2166.2318,2166.2336,2166.27,10,33.6,0.02,4,0.18,0.847074,yes
141807839,2169.3371,2169.3385,2169.3679,40,34.0,0.074,16,0.18,0.847074,no
141807839,2178.3401,2178.3429,2178.3637,10,33.3,0.026,6,0.18,0.847074,yes
141807839,2178.6424,2178.644,2178.6625,20,33.8,0.042,8,0.18,0.847074,yes
141807839,2179.1912,2179.1949,2179.2171,20,33.6,0.035,8,0.18,0.847074,yes
141807839,2179.9269,2179.9297,2179.947,10,33.3,0.034,8,0.18,0.847074,yes
141807839,2180.897,2180.8986,2180.9167,10,33.5,0.045,10,0.18,0.847074,yes
141807839,2181.401,2181.4037,2181.4225,10,33.4,0.022,5,0.18,0.847074,yes
141807839,2182.6498,2182.6523,2182.6794,10,33.6,0.031,7,0.18,0.847074,yes
141807839,2183.36,2183.3614,2183.3845,20,33.6,0.06,13,0.18,0.847074,yes
141807839,2184.7551,2184.757,2184.7917,20,33.8,0.046,10,0.18,0.847074,yes
141807839,2187.4539,2187.4567,2187.5231,30,34.0,0.024,5,0.18,0.847074,yes
141807839,2187.5951,2187.5965,2187.6261,30,33.8,0.069,15,0.18,0.847074,no
141807839,2188.7713,2188.7741,2188.7937,10,33.6,0.042,9,0.18,0.847074,yes
141807839,2189.8639,2189.8697,2189.9072,10,33.4,0.029,6,0.18,0.847074,yes
141807839,2191.3472,2191.3479,2191.3611,10,33.4,0.029,5,0.18,0.847074,yes
141807839,2192.6232,2192.6352,2192.6588,10,33.2,0.023,4,0.18,0.847074,yes
141807839,2192.8329,2192.8343,2192.8558,20,33.8,0.056,12,0.18,0.847074,yes
141807839,2194.2391,2194.241,2194.2657,10,33.0,0.02,5,0.18,0.847074,yes
141807839,2196.6655,2196.669,2196.7034,10,33.5,0.024,5,0.18,0.847074,yes
141807839,2197.9444,2197.9461,2197.9724,10,33.5,0.044,10,0.18,0.847074,yes
141807839,2198.0248,2198.0312,2198.0525,10,33.6,0.044,10,0.18,0.847074,yes
141807839,2206.5123,2206.5141,2206.5458,20,33.7,0.034,7,0.18,0.847074,yes
141807839,2207.5616,2207.5625,2207.5766,10,33.2,0.026,4,0.18,0.847074,yes
141807839,2209.5718,2209.5732,2209.5972,20,33.7,0.077,17,0.18,0.847074,yes
141807839,2210.7428,2210.7444,2210.7667,20,33.7,0.059,12,0.18,0.847074,yes
141807839,2211.9676,2211.9991,2212.1347,60,34.2,0.032,7,0.18,0.847074,yes
141807839,2212.8164,2212.8178,2212.8347,10,33.0,0.018,4,0.18,0.847074,yes
141807839,2213.134,2213.138,2213.1662,40,34.0,0.095,21,0.18,0.847074,no
141807839,2217.188,2217.1915,2217.215,10,33.5,0.022,5,0.18,0.847074,yes
141807839,2218.479,2218.4804,2218.5199,90,34.4,0.23,49,0.18,0.847074,no
141807839,2218.9639,2218.9672,2219.0218,120,34.5,0.086,19,0.18,0.847074,no
141807839,2219.1003,2219.1019,2219.1197,10,33.3,0.044,10,0.18,0.847074,yes
141807839,2222.7174,2222.7193,2222.7459,20,33.8,0.049,10,0.18,0.847074,yes
141807839,2225.1068,2225.1098,2225.1385,30,34.0,0.049,10,0.18,0.847074,yes
141807839,2230.1288,2230.1292,2230.1547,10,33.6,0.045,10,0.18,0.847074,yes
141807839,2230.298,2230.2994,2230.3142,10,33.2,0.03,6,0.18,0.847074,yes
141807839,2233.2804,2233.2874,2233.32,10,33.6,0.018,4,0.18,0.847074,yes
141807839,2234.8214,2234.8297,2234.8973,190,34.7,0.143,31,0.18,0.847074,no
141807839,2235.2649,2235.2665,2235.2994,30,33.9,0.05,10,0.18,0.847074,no
141807839,2235.6515,2235.6547,2235.7,150,34.6,0.117,25,0.18,0.847074,no
141807839,2239.183,2239.1853,2239.2066,10,33.6,0.029,6,0.18,0.847074,yes
141807839,2244.0407,2244.0411,2244.0555,10,33.3,0.029,5,0.18,0.847074,yes
141807839,2245.0449,2245.0474,2245.077,10,33.5,0.026,6,0.18,0.847074,yes
141807839,2247.1335,2247.1351,2247.1696,70,34.3,0.224,48,0.18,0.847074,no
141807839,2250.2604,2250.2657,2250.2875,10,33.5,0.03,7,0.18,0.847074,yes
141807839,2250.5854,2250.5872,2250.6094,20,33.8,0.055,12,0.18,0.847074,yes
141807839,2250.6736,2250.6759,2250.7162,60,34.2,0.138,28,0.18,0.847074,no
141807839,2253.2174,2253.2183,2253.2368,20,33.6,0.044,8,0.18,0.847074,yes
141807839,2256.2574,2256.259,2256.2729,10,33.2,0.025,4,0.18,0.847074,yes
141807839,2257.8079,2257.819,2257.8625,20,33.8,0.038,7,0.18,0.847074,yes
141807839,2258.4899,2258.4936,2258.5996,50,34.2,0.036,8,0.18,0.847074,yes
141807839,2261.476,2261.4774,2261.5114,30,33.8,0.055,12,0.18,0.847074,yes
141807839,2261.6545,2261.6614,2261.7061,40,34.0,0.05,11,0.18,0.847074,no
141807839,2261.7149,2261.7253,2261.7626,50,34.1,0.031,6,0.18,0.847074,no
141807839,2262.183,2262.1862,2262.25,30,33.9,0.068,16,0.18,0.847074,yes
141807839,2264.4112,2264.4119,2264.4404,10,33.4,0.027,6,0.18,0.847074,yes
141807839,2264.5239,2264.5281,2264.5573,10,33.2,0.015,4,0.18,0.847074,yes
141807839,2266.0364,2266.0381,2266.0714,20,33.7,0.046,5,0.18,0.847074,yes
141807839,2273.8949,2273.9159,2273.9481,10,33.3,0.019,4,0.18,0.847074,yes
141807839,2274.2613,2274.262,2274.2773,10,33.4,0.027,5,0.18,0.847074,yes
141807839,2274.3909,2274.393,2274.4263,40,34.0,0.088,19,0.18,0.847074,no
141807839,2275.7069,2275.7099,2275.7377,10,33.5,0.019,4,0.18,0.847074,yes
141807839,2277.4447,2277.4474,2277.474,10,33.4,0.033,8,0.18,0.847074,yes
141807839,2278.3667,2278.3713,2278.4768,220,34.8,0.093,18,0.18,0.847074,no
141807839,2278.5863,2278.588,2278.6592,80,34.3,0.069,15,0.18,0.847074,no
141807839,2278.9856,2278.9896,2279.012,10,33.4,0.024,6,0.18,0.847074,yes
141807839,2284.4054,2284.4058,2284.4213,10,33.3,0.031,5,0.18,0.847074,yes
141807839,2284.8341,2284.8672,2284.9345,100,34.4,0.035,8,0.18,0.847074,no
141807839,2285.6924,2285.7038,2285.7373,20,33.8,0.026,6,0.18,0.847074,yes
141807839,2286.1475,2286.1489,2286.1744,10,33.6,0.058,12,0.18,0.847074,yes
141807839,2286.3866,2286.3873,2286.407,10,33.3,0.033,7,0.18,0.847074,yes
141807839,2287.0744,2287.0765,2287.116,70,34.3,0.147,31,0.18,0.847074,no
141807839,2287.62,2287.6251,2287.6584,40,34.1,0.055,11,0.18,0.847074,no
141807839,2288.3272,2288.329,2288.3598,20,33.6,0.028,5,0.18,0.847074,yes
141807839,2288.5353,2288.5394,2288.5628,20,33.8,0.052,11,0.18,0.847074,yes
141807839,2289.3344,2289.336,2289.363,20,33.6,0.042,9,0.18,0.847074,yes
141807839,2291.4205,2291.4226,2291.4425,10,32.9,0.028,6,0.18,0.847074,yes
141807839,2296.034,2296.0344,2296.0474,10,33.1,0.023,4,0.18,0.847074,yes
141807839,2300.202,2300.2041,2300.2273,20,33.6,0.038,8,0.18,0.847074,yes
141807839,2303.0604,2303.0636,2303.0935,30,33.9,0.057,12,0.18,0.847074,yes
141807839,2304.0407,2304.044,2304.062,10,33.5,0.033,6,0.18,0.847074,yes
141807839,2304.0838,2304.0856,2304.1039,10,32.9,0.038,8,0.18,0.847074,yes
141807839,2305.6405,2305.6426,2305.6845,90,34.4,0.226,49,0.18,0.847074,no
141807839,2309.7878,2309.7899,2309.8403,60,34.2,0.123,27,0.18,0.847074,no
141807839,2311.9341,2311.9362,2311.9568,10,33.4,0.033,7,0.18,0.847074,yes
141807839,2313.9346,2313.9385,2314.029,410,35.0,0.282,61,0.18,0.847074,no
141807839,2316.7288,2316.7302,2316.7434,10,33.3,0.035,6,0.18,0.847074,yes
141807839,2324.7949,2324.7965,2324.8266,40,34.1,0.107,23,0.18,0.847074,no
141807839,2326.1266,2326.1282,2326.1606,20,33.7,0.063,14,0.18,0.847074,no
141807839,2326.5287,2326.5308,2326.5504,10,33.3,0.026,6,0.18,0.847074,yes
141807839,2329.6963,2329.6977,2329.7284,20,33.7,0.04,8,0.18,0.847074,yes
141807839,2330.0208,2330.0238,2330.0826,60,34.2,0.06,13,0.18,0.847074,no
141807839,2331.7266,2331.7271,2331.741,10,32.4,0.038,8,0.18,0.847074,yes
141807839,2331.7907,2331.8065,2331.8368,50,34.1,0.039,8,0.18,0.847074,no
142086812,2046.169,2046.172,2046.2069,20,33.4,0.085,18,0.42,no,yes
142086813,2046.1695,2046.1732,2046.1972,20,33.0,0.062,5,0.29,no,yes
142305549,2126.4515,2126.501,2126.5152,10,32.6,0.073,15,0.2,no,yes
142305549,2131.2631,2131.2659,2131.3147,40,33.3,0.061,11,0.2,no,no
142305549,2132.0795,2132.0816,2132.1011,10,32.5,0.026,5,0.2,no,yes
143209291,2176.9636,2177.0027,2177.0453,20,33.3,0.014,5,0.24,0.3686,yes
143209291,2177.677,2177.6782,2177.7069,10,32.8,0.024,7,0.24,0.3686,yes
143209291,2177.8701,2177.9194,2177.9492,20,33.4,0.029,9,0.24,0.3686,yes
143209291,2178.63,2178.6328,2178.6821,40,33.5,0.097,33,0.24,0.3686,no
143209291,2180.1213,2180.1296,2180.1481,10,32.8,0.017,5,0.24,0.3686,yes
143209291,2180.3012,2180.3176,2180.3639,20,33.3,0.026,9,0.24,0.3686,yes
143209291,2180.5396,2180.5401,2180.5574,10,32.7,0.016,5,0.24,0.3686,yes
143209291,2180.7933,2180.8181,2180.8688,20,33.3,0.021,7,0.24,0.3686,yes
143209291,2182.8774,2182.8799,2182.922,10,33.1,0.018,6,0.24,0.3686,yes
143209291,2183.3929,2183.3959,2183.442,20,33.2,0.018,5,0.24,0.3686,yes
143209291,2184.3394,2184.3411,2184.3568,10,32.6,0.021,6,0.24,0.3686,yes
143209291,2184.8943,2184.8989,2184.9339,20,33.3,0.05,17,0.24,0.3686,yes
143209291,2185.4707,2185.5202,2185.5563,40,33.6,0.026,8,0.24,0.3686,yes
143209291,2187.8499,2187.8511,2187.8717,10,32.5,0.012,4,0.24,0.3686,yes
143209291,2188.1386,2188.139,2188.1545,10,32.3,0.014,4,0.24,0.3686,yes
143209291,2188.2657,2188.267,2188.286,10,32.9,0.028,9,0.24,0.3686,yes
143209291,2188.5867,2188.5944,2188.621,10,33.0,0.016,5,0.24,0.3686,yes
143209291,2192.3099,2192.3303,2192.4104,50,33.7,0.025,7,0.24,0.3686,yes
143209291,2192.4361,2192.4586,2192.5062,30,33.4,0.02,7,0.24,0.3686,yes
143209291,2193.6102,2193.619,2193.6419,10,32.9,0.018,4,0.24,0.3686,yes
143209291,2193.7806,2193.7815,2193.7977,10,32.5,0.021,7,0.24,0.3686,yes
143209291,2194.0794,2194.1262,2194.144,20,33.3,0.024,8,0.24,0.3686,yes
143209291,2194.1806,2194.1817,2194.2056,10,32.8,0.03,10,0.24,0.3686,yes
143209291,2194.9153,2194.9192,2194.9403,20,33.2,0.036,11,0.24,0.3686,yes
143209291,2194.9785,2194.9799,2194.9933,10,32.8,0.055,17,0.24,0.3686,yes
143209291,2195.1996,2195.2317,2195.2662,20,33.3,0.017,5,0.24,0.3686,yes
143209291,2195.9037,2195.9042,2195.9213,10,32.6,0.021,7,0.24,0.3686,yes
143209291,2196.0887,2196.0896,2196.1208,30,33.4,0.052,16,0.24,0.3686,no
143209291,2196.1875,2196.191,2196.2199,10,32.9,0.017,6,0.24,0.3686,yes
143209291,2196.4956,2196.5019,2196.547,20,33.3,0.029,9,0.24,0.3686,yes
143209291,2197.7206,2197.7223,2197.8354,180,34.2,0.173,56,0.24,0.3686,no
143209291,2198.1021,2198.1466,2198.1892,30,33.5,0.019,4,0.24,0.3686,yes
143209291,2199.7109,2199.7126,2199.7322,10,33.1,0.036,11,0.24,0.3686,yes
143209291,2200.1693,2200.1952,2200.2093,10,33.0,0.025,10,0.24,0.3686,yes
143209291,2202.6489,2202.6496,2202.6669,10,32.7,0.024,8,0.24,0.3686,yes
143209291,2203.123,2203.1251,2203.1912,30,33.5,0.041,13,0.24,0.3686,yes
143209291,2203.4288,2203.4302,2203.4524,10,32.9,0.029,9,0.24,0.3686,yes
143209291,2203.6311,2203.6806,2203.747,60,33.7,0.02,7,0.24,0.3686,yes
143209291,2204.4697,2204.4772,2204.5033,20,33.2,0.025,8,0.24,0.3686,yes
143209291,2204.6031,2204.6082,2204.6538,20,33.2,0.016,4,0.24,0.3686,yes
143209291,2205.569,2205.5758,2205.5991,10,33.0,0.013,4,0.24,0.3686,yes
143209291,2206.6329,2206.6434,2206.6838,10,33.1,0.028,10,0.24,0.3686,yes
143209291,2207.0785,2207.0809,2207.117,40,33.5,0.047,14,0.24,0.3686,no
143209291,2207.5885,2207.5943,2207.6088,10,32.5,0.017,6,0.24,0.3686,yes
143209291,2207.9438,2207.9688,2208.0035,10,33.0,0.029,10,0.24,0.3686,yes
143209291,2208.8376,2208.8535,2208.8956,10,33.1,0.019,6,0.24,0.3686,yes
143209291,2210.6464,2210.6487,2210.7443,80,33.9,0.147,48,0.24,0.3686,no
143209291,2210.8385,2210.8417,2210.8579,10,32.5,0.011,4,0.24,0.3686,yes
143209291,2212.4871,2212.5368,2212.5815,40,33.6,0.016,5,0.24,0.3686,yes
143209291,2213.5021,2213.5054,2213.5741,90,33.9,0.07,23,0.24,0.3686,no
143209291,2216.5,2216.5016,2216.5328,10,33.0,0.031,10,0.24,0.3686,yes
143209291,2217.5722,2217.5766,2217.619,40,33.5,0.067,22,0.24,0.3686,no
143209291,2217.9942,2217.9984,2218.1173,60,33.8,0.027,9,0.24,0.3686,yes
143209291,2219.4849,2219.4877,2219.5907,40,33.6,0.029,10,0.24,0.3686,yes
143209291,2219.7814,2219.7828,2219.7979,10,32.6,0.016,5,0.24,0.3686,yes
143209291,2220.8516,2220.853,2220.883,10,33.0,0.031,10,0.24,0.3686,yes
143209291,2221.1543,2221.1557,2221.293,120,34.0,0.136,42,0.24,0.3686,no
143209291,2221.593,2221.5951,2221.6277,30,33.4,0.098,32,0.24,0.3686,no
143209291,2222.39,2222.3916,2222.4235,10,33.0,0.02,6,0.24,0.3686,yes
143209291,2224.8976,2224.8989,2224.9475,40,33.6,0.082,26,0.24,0.3686,no
146819340,2177.1954,2177.1958,2177.2185,10,32.8,0.028,13,0.29,2.721,yes
146819340,2177.501,2177.5067,2177.54,30,33.5,0.036,18,0.29,2.721,no
146819340,2177.6658,2177.7153,2177.8537,10,33.1,0.014,8,0.29,2.721,yes
146819340,2177.9007,2177.9086,2177.9521,10,32.9,0.019,9,0.29,2.721,yes
146819340,2178.1389,2178.1417,2178.1877,10,32.9,0.021,10,0.29,2.721,yes
146819340,2179.3442,2179.3456,2179.3634,10,32.4,0.016,8,0.29,2.721,yes
146819340,2179.3915,2179.3933,2179.4125,10,32.4,0.01,4,0.29,2.721,yes
146819340,2180.1766,2180.1813,2180.2095,10,32.6,0.011,5,0.29,2.721,yes
146819340,2180.4787,2180.5109,2180.5681,20,33.2,0.027,13,0.29,2.721,yes
146819340,2181.0345,2181.048,2181.1697,80,33.9,0.042,19,0.29,2.721,no
146819340,2183.2072,2183.2095,2183.2315,10,33.0,0.042,20,0.29,2.721,no
146819340,2184.1361,2184.1408,2184.1683,20,33.2,0.03,14,0.29,2.721,no
146819340,2184.8516,2184.854,2184.8877,10,33.0,0.03,14,0.29,2.721,yes
146819340,2187.7141,2187.7164,2187.756,10,32.6,0.012,6,0.29,2.721,yes
146819340,2188.2752,2188.2808,2188.3146,10,33.0,0.016,7,0.29,2.721,yes
146819340,2188.6387,2188.6447,2188.6669,10,32.4,0.01,5,0.29,2.721,yes
146819340,2188.9088,2188.9211,2188.993,60,33.7,0.075,35,0.29,2.721,no
146819340,2189.0532,2189.0572,2189.0803,10,32.7,0.021,10,0.29,2.721,yes
146819340,2190.0072,2190.0086,2190.0648,50,33.6,0.141,65,0.29,2.721,no
146819340,2190.1544,2190.156,2190.203,20,33.3,0.048,22,0.29,2.721,no
146819340,2190.2861,2190.2877,2190.3078,10,32.4,0.016,7,0.29,2.721,yes
146819340,2190.4604,2190.462,2190.4923,10,33.1,0.041,19,0.29,2.721,no
146819340,2190.5018,2190.5053,2190.5363,10,33.0,0.017,8,0.29,2.721,no
146819340,2190.6847,2190.6863,2190.7132,10,32.7,0.01,4,0.29,2.721,yes
146819340,2191.4155,2191.4231,2191.4791,20,33.1,0.053,25,0.29,2.721,yes
146819340,2192.4134,2192.415,2192.434,10,32.6,0.014,6,0.29,2.721,yes
146819340,2192.8946,2192.896,2192.9141,10,32.4,0.011,4,0.29,2.721,yes
146819340,2194.0659,2194.0743,2194.1654,10,32.9,0.025,12,0.29,2.721,yes
146819340,2195.031,2195.0323,2195.0511,10,32.6,0.026,12,0.29,2.721,yes
146819340,2196.0087,2196.0094,2196.026,10,32.4,0.009,3,0.29,2.721,yes
146819340,2196.174,2196.1763,2196.2133,10,33.0,0.016,7,0.29,2.721,yes
146819340,2196.7469,2196.7518,2196.779,10,32.6,0.011,5,0.29,2.721,yes
146819340,2197.7138,2197.717,2197.7499,20,33.1,0.044,20,0.29,2.721,no
146819340,2198.2179,2198.2209,2198.2374,10,32.6,0.018,7,0.29,2.721,yes
146819340,2198.814,2198.8144,2198.8429,10,32.6,0.014,6,0.29,2.721,yes
146819340,2199.042,2199.0434,2199.0725,10,32.8,0.021,10,0.29,2.721,yes
146819340,2199.1385,2199.1415,2199.1579,10,32.3,0.01,5,0.29,2.721,yes
146819340,2199.5797,2199.5869,2199.622,10,33.0,0.026,6,0.29,2.721,yes
148098024,2233.2099,2233.2112,2233.2311,10,32.4,0.033,7,0.29,no,yes
158624542,2088.6277,2088.6772,2088.6914,10,32.6,0.008,6,0.59,no,yes
158624542,2089.7671,2089.7685,2089.793,10,33.5,0.025,13,0.59,no,yes
158624542,2090.4949,2090.4953,2090.5393,10,33.6,0.012,6,0.59,no,yes
158624542,2091.225,2091.2291,2091.2574,10,33.2,0.009,5,0.59,no,yes
158624542,2094.722,2094.7241,2094.7396,10,32.9,0.014,7,0.59,no,yes
158624542,2094.9005,2094.9107,2094.9424,30,34.0,0.026,12,0.59,no,yes
158624542,2096.2118,2096.2165,2096.241,10,33.3,0.009,4,0.59,no,yes
158624542,2096.6239,2096.6297,2096.6554,10,33.5,0.011,5,0.59,no,yes
158624542,2096.7521,2096.754,2096.8088,10,33.7,0.03,14,0.59,no,yes
158624542,2102.8983,2102.9001,2102.9411,10,33.4,0.01,5,0.59,no,yes
158624542,2107.3596,2107.3633,2107.5147,330,35.1,0.532,266,0.59,no,no
158624542,2107.5573,2107.5624,2107.6323,10,33.6,0.017,9,0.59,no,yes
158624542,2111.1216,2111.124,2111.1448,10,33.1,0.01,4,0.59,no,yes
158624542,2111.8617,2111.8719,2111.9385,20,33.8,0.015,8,0.59,no,yes
158624542,2112.4189,2112.4233,2112.4793,10,33.7,0.019,10,0.59,no,yes
158624542,2116.0853,2116.0885,2116.1107,10,33.3,0.012,6,0.59,no,yes
158624542,2116.7489,2116.7508,2116.791,10,33.5,0.009,5,0.59,no,yes
158624542,2118.6061,2118.6082,2118.7461,30,34.1,0.017,9,0.59,no,yes
158624542,2122.234,2122.2433,2122.3252,60,34.4,0.043,22,0.59,no,no
158624542,2125.7398,2125.7449,2125.8129,10,33.6,0.012,6,0.59,no,yes
158624542,2132.6591,2132.666,2132.7093,10,33.7,0.014,7,0.59,no,yes
158624542,2137.6286,2137.6323,2137.6538,10,33.1,0.008,4,0.59,no,yes
159966544,2116.8523,2116.8576,2116.8905,10,33.6,0.012,5,0.42,3.0176,yes
159966544,2117.4479,2117.4502,2117.465,10,33.1,0.014,6,0.42,3.0176,yes
159966544,2117.8173,2117.8178,2117.8356,10,33.3,0.021,8,0.42,3.0176,yes
159966544,2123.283,2123.2835,2123.3013,10,33.2,0.013,5,0.42,3.0176,yes
159966544,2123.417,2123.4189,2123.4485,10,33.6,0.027,12,0.42,3.0176,no
159966544,2123.5846,2123.5941,2123.6464,100,34.5,0.065,28,0.42,3.0176,no
159966544,2124.1874,2124.1907,2124.2256,40,34.0,0.076,34,0.42,3.0176,no
159966544,2133.9869,2133.9883,2134.0043,10,33.1,0.011,4,0.42,3.0176,yes
159966544,2134.4591,2134.461,2134.4751,10,33.0,0.013,4,0.42,3.0176,yes
159966544,2134.5689,2134.5705,2134.5989,10,33.3,0.022,10,0.42,3.0176,yes
159966544,2134.726,2134.7302,2134.7591,10,33.3,0.012,6,0.42,3.0176,yes
159966544,2136.3944,2136.3957,2136.4096,10,33.0,0.016,7,0.42,3.0176,yes
159966544,2138.1029,2138.1046,2138.1247,10,33.3,0.014,4,0.42,3.0176,yes
159966544,2148.6264,2148.6282,2148.6446,10,33.3,0.021,4,0.42,3.0176,yes
159966544,2149.6509,2149.6717,2149.705,10,33.6,0.018,8,0.42,3.0176,yes
159966544,2149.8796,2149.8826,2149.9472,60,34.2,0.183,83,0.42,3.0176,no
159966544,2151.2611,2151.2652,2151.2823,20,33.6,0.019,5,0.42,3.0176,no
159966544,2152.7305,2152.733,2152.768,10,33.3,0.013,5,0.42,3.0176,yes
159966544,2152.8016,2152.8029,2152.8157,10,32.8,0.013,6,0.42,3.0176,yes
159966544,2154.9941,2154.996,2155.0298,10,33.4,0.027,12,0.42,3.0176,yes
159966544,2155.917,2155.9184,2155.933,10,32.8,0.012,6,0.42,3.0176,yes
159966544,2159.21,2159.2135,2159.2457,10,33.4,0.014,6,0.42,3.0176,yes
159966544,2159.4496,2159.4512,2159.4744,10,33.2,0.019,8,0.42,3.0176,yes
159966544,2160.2596,2160.2612,2160.2957,20,33.8,0.037,16,0.42,3.0176,no
159966544,2160.7948,2160.7971,2160.8151,10,33.3,0.02,8,0.42,3.0176,yes
159966544,2160.9538,2160.9547,2160.97,10,33.2,0.019,7,0.42,3.0176,yes
159966544,2161.669,2161.6704,2161.7056,10,33.2,0.02,9,0.42,3.0176,yes
159966544,2163.3144,2163.3162,2163.3327,10,33.3,0.013,4,0.42,3.0176,yes
159966544,2163.8276,2163.8299,2163.8637,20,33.7,0.043,19,0.42,3.0176,no
159966544,2168.1798,2168.1812,2168.2092,10,33.3,0.02,9,0.42,3.0176,yes
159966544,2168.3884,2168.3937,2168.4293,10,33.5,0.021,10,0.42,3.0176,yes
159966544,2169.4131,2169.415,2169.4307,10,33.0,0.012,5,0.42,3.0176,yes
160008866,2117.4755,2117.4836,2117.5317,60,34.0,0.086,15,0.2,no,no
160008866,2118.2354,2118.238,2118.2727,10,33.2,0.029,5,0.2,no,yes
160008866,2119.4373,2119.4866,2119.5186,30,33.7,0.029,5,0.2,no,yes
160008866,2120.507,2120.5165,2120.536,10,33.2,0.04,7,0.2,no,yes
160008866,2120.9911,2120.9918,2121.0116,10,33.0,0.035,6,0.2,no,yes
160008866,2121.4552,2121.4601,2121.5126,40,33.8,0.067,12,0.2,no,yes
160008866,2122.6564,2122.658,2122.6797,20,33.3,0.05,8,0.2,no,yes
160008866,2123.1112,2123.1129,2123.1309,10,32.9,0.027,4,0.2,no,yes
160008866,2123.224,2123.2272,2123.3036,220,34.5,0.333,59,0.2,no,no
160008866,2123.6275,2123.63,2123.6527,20,33.4,0.037,6,0.2,no,yes
160008866,2124.0113,2124.0143,2124.0497,20,33.4,0.044,8,0.2,no,yes
160008866,2124.409,2124.4104,2124.4539,50,33.9,0.075,13,0.2,no,yes
160008866,2125.4055,2125.4071,2125.4284,10,33.3,0.059,10,0.2,no,yes
160008866,2125.8662,2125.8689,2125.8992,30,33.6,0.044,7,0.2,no,yes
160008866,2126.0446,2126.046,2126.0696,20,33.4,0.05,8,0.2,no,yes
160008866,2126.2333,2126.2386,2126.3094,80,34.0,0.065,12,0.2,no,no
160008866,2130.327,2130.3362,2130.4308,300,34.6,0.227,40,0.2,no,no
160008866,2132.641,2132.6496,2132.8174,160,34.4,0.112,20,0.2,no,no
160008866,2132.97,2132.985,2133.02,20,33.4,0.038,7,0.2,no,yes
160008866,2134.6658,2134.6696,2134.7506,110,34.2,0.152,26,0.2,no,no
160008866,2134.8374,2134.8418,2134.9138,50,33.9,0.045,8,0.2,no,no
160008866,2135.1663,2135.1696,2135.2045,40,33.8,0.069,12,0.2,no,no
160008866,2135.8186,2135.8265,2135.8786,30,33.6,0.027,6,0.2,no,yes
160008866,2138.1383,2138.1527,2138.2513,40,33.7,0.039,8,0.2,no,yes
160008866,2144.5536,2144.5541,2144.5851,10,33.3,0.029,5,0.2,no,yes
160008866,2144.8194,2144.8217,2144.8356,10,33.0,0.031,5,0.2,no,yes
160008866,2144.8974,2144.9069,2144.98,70,34.0,0.053,10,0.2,no,no
160008866,2146.5999,2146.6016,2146.627,20,33.4,0.068,12,0.2,no,yes
160008866,2147.305,2147.3092,2147.471,230,34.5,0.182,32,0.2,no,no
160008866,2147.5884,2147.5902,2147.6096,10,33.3,0.033,4,0.2,no,yes
160008866,2147.8534,2147.8562,2147.9043,120,34.2,0.165,28,0.2,no,no
160008866,2148.2104,2148.2154,2148.2379,20,33.4,0.048,8,0.2,no,yes
160008866,2148.566,2148.5694,2148.65,4820,35.8,3.621,628,0.2,no,no
160008866,2149.2115,2149.2154,2149.2645,300,34.6,0.444,77,0.2,no,no
160008866,2149.5104,2149.5157,2149.5603,70,34.0,0.104,19,0.2,no,no
160008866,2150.0296,2150.0321,2150.0853,100,34.1,0.285,49,0.2,no,no
160008866,2150.9492,2150.9509,2150.9756,20,33.4,0.026,4,0.2,no,yes
160008866,2151.0124,2151.0129,2151.042,10,33.2,0.03,5,0.2,no,yes
160008866,2151.2694,2151.2719,2151.2946,10,33.1,0.026,4,0.2,no,yes
160008866,2153.5316,2153.5372,2153.6198,130,34.2,0.072,13,0.2,no,no
160008866,2154.7638,2154.7719,2154.8064,30,33.6,0.028,5,0.2,no,yes
160008866,2154.8668,2154.8719,2154.9575,60,33.9,0.033,6,0.2,no,yes
160008866,2155.318,2155.3191,2155.3364,10,32.9,0.026,4,0.2,no,yes
160008866,2155.3902,2155.3994,2155.4274,10,33.3,0.024,4,0.2,no,yes
160008866,2156.493,2156.4948,2156.51,50,33.9,0.174,31,0.2,no,no
160008866,2159.2811,2159.2913,2159.4077,160,34.3,0.054,9,0.2,no,no
160008866,2161.7644,2161.7679,2161.7845,10,32.9,0.031,6,0.2,no,yes
160008866,2165.8058,2165.8095,2165.8993,120,34.2,0.104,18,0.2,no,no
160008866,2165.9986,2166.0023,2166.0294,20,33.4,0.029,4,0.2,no,yes
160008866,2166.3912,2166.3958,2166.4321,20,33.5,0.037,7,0.2,no,yes
160008866,2167.2946,2167.3173,2167.3745,80,34.0,0.043,7,0.2,no,yes
160008866,2168.0798,2168.1055,2168.1543,70,34.0,0.043,7,0.2,no,yes
160008866,2168.6087,2168.6115,2168.6351,10,33.2,0.035,5,0.2,no,yes
165941377,2124.281,2124.2833,2124.3025,10,32.3,0.032,8,0.14,6.627,yes
165941377,2125.9701,2125.9743,2126.0041,30,32.8,0.086,22,0.14,6.627,no
165941377,2131.802,2131.8094,2131.8835,30,32.8,0.02,4,0.14,6.627,yes
165941377,2132.2552,2132.264,2132.2939,10,32.2,0.02,5,0.14,6.627,yes
165941377,2132.461,2132.5108,2132.5249,30,32.8,0.018,6,0.14,6.627,yes
165941377,2134.0654,2134.0675,2134.1098,20,32.6,0.033,9,0.14,6.627,yes
165941377,2134.8638,2134.8652,2134.8853,10,32.0,0.029,8,0.14,6.627,yes
165941377,2138.0209,2138.0234,2138.0459,10,32.4,0.022,5,0.14,6.627,yes
166808151,2089.4243,2089.428,2089.4704,190,34.9,0.272,102,0.42,0.74,no
166808151,2089.788,2089.7894,2089.8192,10,33.7,0.022,8,0.42,0.74,yes
166808151,2089.9387,2089.9523,2089.9701,10,33.7,0.015,5,0.42,0.74,yes
166808151,2091.5318,2091.5324,2091.547,10,32.9,0.01,4,0.42,0.74,yes
166808151,2094.8135,2094.814,2094.8286,10,33.5,0.03,9,0.42,0.74,yes
166808151,2095.7064,2095.7084,2095.7439,30,34.1,0.054,20,0.42,0.74,no
166808151,2097.0835,2097.0849,2097.1011,10,33.5,0.018,5,0.42,0.74,yes
166808151,2097.1728,2097.1747,2097.2094,40,34.2,0.047,17,0.42,0.74,no
166808151,2098.087,2098.0879,2098.1117,10,33.6,0.023,8,0.42,0.74,yes
166808151,2102.838,2102.8384,2102.853,10,32.6,0.015,5,0.42,0.74,yes
166808151,2103.1968,2103.1998,2103.2271,10,33.7,0.021,8,0.42,0.74,no
166808151,2104.4998,2104.5012,2104.5158,10,33.4,0.017,5,0.42,0.74,yes
166808151,2109.8964,2109.8978,2109.9294,20,33.9,0.019,7,0.42,0.74,yes
166808151,2117.5534,2117.5559,2117.5853,40,34.2,0.054,20,0.42,0.74,no
166808151,2119.2962,2119.2973,2119.3114,10,33.6,0.027,8,0.42,0.74,yes
166808151,2119.4964,2119.5091,2119.5485,20,34.0,0.022,9,0.42,0.74,yes
166808151,2120.926,2120.9281,2120.9598,20,33.8,0.028,10,0.42,0.74,yes
166808151,2121.5874,2121.5902,2121.6235,40,34.3,0.07,25,0.42,0.74,no
166808151,2124.5126,2124.5158,2124.5478,30,34.1,0.05,18,0.42,0.74,no
166808151,2126.1776,2126.1848,2126.2144,10,33.7,0.02,7,0.42,0.74,yes
166808151,2126.5943,2126.598,2126.6283,30,34.1,0.055,20,0.42,0.74,no
166808151,2126.7133,2126.7269,2126.741,20,33.8,0.048,19,0.42,0.74,yes
166808151,2131.6489,2131.6503,2131.6646,20,33.8,0.036,9,0.42,0.74,no
166808151,2134.9,2134.9042,2134.9502,80,34.5,0.053,18,0.42,0.74,no
166808151,2134.9681,2134.9708,2134.984,10,33.3,0.018,6,0.42,0.74,yes
166808151,2139.3983,2139.405,2139.4393,30,34.0,0.024,8,0.42,0.74,no
166808151,2140.2543,2140.255,2140.277,10,33.2,0.023,9,0.42,0.74,yes
166808151,2140.9784,2140.9828,2141.0103,10,33.5,0.014,5,0.42,0.74,yes
167457891,2115.923,2115.9235,2115.9413,10,33.1,0.036,6,0.15,2.3418,yes
167457891,2118.3971,2118.4055,2118.4656,70,33.9,0.065,10,0.15,2.3418,no
167457891,2120.286,2120.2874,2120.321,30,33.5,0.084,14,0.15,2.3418,no
167457891,2120.5219,2120.524,2120.5534,10,33.1,0.037,6,0.15,2.3418,yes
167457891,2121.3393,2121.3409,2121.3668,10,33.0,0.034,6,0.15,2.3418,yes
167457891,2122.1768,2122.1782,2122.2187,60,33.9,0.118,19,0.15,2.3418,no
167457891,2122.3881,2122.3921,2122.4342,80,33.9,0.091,15,0.15,2.3418,no
167457891,2122.6532,2122.6939,2122.7842,320,34.6,0.127,22,0.15,2.3418,no
167457891,2123.8252,2123.8277,2123.8823,60,33.9,0.114,20,0.15,2.3418,no
167457891,2124.8326,2124.8342,2124.8583,10,33.0,0.03,5,0.15,2.3418,yes
167457891,2126.5571,2126.5587,2126.5856,30,33.6,0.103,17,0.15,2.3418,no
167457891,2130.2969,2130.2983,2130.3163,20,33.3,0.082,14,0.15,2.3418,no
167457891,2131.7763,2131.7779,2131.8448,400,34.7,1.168,199,0.15,2.3418,no
167457891,2137.6329,2137.6334,2137.654,10,32.6,0.033,6,0.15,2.3418,yes
167457891,2138.9831,2138.9866,2139.0072,10,33.0,0.028,4,0.15,2.3418,yes
178947176,2177.435,2177.4369,2177.478,60,33.7,0.068,30,0.24,no,no
178947176,2177.9131,2177.9177,2177.9737,10,33.0,0.019,9,0.24,no,yes
178947176,2178.5966,2178.6239,2178.7327,40,33.4,0.023,11,0.24,no,yes
178947176,2178.7256,2178.7619,2178.792,10,32.2,0.018,9,0.24,no,yes
178947176,2178.8188,2178.8302,2178.8443,10,32.8,0.069,32,0.24,no,yes
178947176,2179.4605,2179.4647,2179.5135,60,33.7,0.083,35,0.24,no,no
178947176,2179.8135,2179.8158,2179.8545,10,33.0,0.018,8,0.24,no,yes
178947176,2179.9591,2179.9607,2179.9792,10,32.2,0.015,6,0.24,no,yes
178947176,2179.9776,2179.9813,2180.0329,10,32.8,0.011,5,0.24,no,yes
178947176,2180.4962,2180.4982,2180.5313,10,32.8,0.029,13,0.24,no,yes
178947176,2180.5999,2180.6015,2180.6218,10,32.4,0.016,7,0.24,no,yes
178947176,2182.7193,2182.7276,2182.7577,10,33.0,0.023,10,0.24,no,yes
178947176,2183.994,2183.9982,2184.0507,20,33.2,0.039,17,0.24,no,no
178947176,2187.8926,2187.8952,2187.9331,20,33.2,0.067,28,0.24,no,no
178947176,2188.2076,2188.2158,2188.269,60,33.7,0.162,69,0.24,no,no
178947176,2188.2782,2188.2824,2188.3134,10,32.6,0.013,6,0.24,no,yes
178947176,2189.0375,2189.0389,2189.0613,10,32.7,0.023,9,0.24,no,yes
178947176,2189.6428,2189.6514,2189.6965,10,33.0,0.062,4,0.24,no,yes
178947176,2190.0174,2190.0421,2190.1877,120,34.0,0.028,12,0.24,no,no
178947176,2190.3863,2190.403,2190.4602,30,33.4,0.018,7,0.24,no,yes
178947176,2192.1847,2192.1863,2192.2351,20,33.1,0.016,6,0.24,no,yes
178947176,2193.3534,2193.3541,2193.3842,10,33.0,0.02,8,0.24,no,yes
178947176,2193.6844,2193.6867,2193.7048,10,32.7,0.038,16,0.24,no,yes
178947176,2193.721,2193.736,2193.7705,20,33.2,0.024,10,0.24,no,yes
178947176,2194.2731,2194.2742,2194.2888,10,32.2,0.013,6,0.24,no,yes
178947176,2195.2346,2195.2844,2195.3316,10,32.8,0.012,3,0.24,no,yes
178947176,2195.4462,2195.4487,2195.6105,80,33.8,0.119,51,0.24,no,no
178947176,2195.7276,2195.7284,2195.7529,10,32.2,0.017,8,0.24,no,yes
178947176,2195.8323,2195.8367,2195.8744,10,33.0,0.011,4,0.24,no,yes
178947176,2196.4911,2196.492,2196.5188,10,32.9,0.018,7,0.24,no,yes
178947176,2197.5332,2197.538,2197.6128,30,33.4,0.023,10,0.24,no,no
178947176,2197.8637,2197.8667,2197.9021,10,33.0,0.011,4,0.24,no,yes
180412528,2063.2865,2063.2888,2063.3217,20,34.0,0.04,10,0.29,4.605,yes
180412528,2068.9807,2068.9811,2068.9952,10,33.0,0.018,5,0.29,4.605,yes
180412528,2070.1114,2070.1128,2070.1346,10,33.2,0.022,6,0.29,4.605,yes
180412528,2070.5601,2070.6098,2070.6239,10,33.7,0.026,8,0.29,4.605,yes
180412528,2079.1771,2079.1794,2079.2104,10,33.8,0.022,6,0.29,4.605,yes
180412528,2080.8254,2080.8259,2080.8397,20,33.9,0.031,4,0.29,4.605,yes
180412528,2082.9652,2082.9677,2082.9904,10,33.7,0.023,6,0.29,4.605,yes
180412528,2083.4858,2083.4904,2083.5084,10,33.3,0.013,3,0.29,4.605,yes
180412528,2083.9267,2083.9765,2083.9906,10,33.3,0.02,8,0.29,4.605,yes
197598732,2062.3664,2062.3678,2062.3826,10,32.2,0.024,6,0.42,no,yes
197598732,2064.063,2064.0674,2064.1016,10,32.8,0.019,5,0.42,no,yes
197598732,2080.9594,2080.9668,2080.9994,10,32.8,0.032,5,0.42,no,yes
197598732,2082.2586,2082.263,2082.3026,10,32.8,0.058,14,0.42,no,yes
197598732,2082.536,2082.5459,2082.5734,10,32.8,0.05,12,0.42,no,yes
197598732,2082.6063,2082.6234,2082.6994,50,33.4,0.048,12,0.42,no,no
197829751,2088.626,2088.6287,2088.689,8980,35.7,6.585,1137,0.24,3.0701,no
197829751,2089.151,2089.1535,2089.1678,10,32.7,0.041,7,0.24,3.0701,yes
197829751,2089.2456,2089.2472,2089.2764,30,33.3,0.095,16,0.24,3.0701,no
197829751,2090.3514,2090.3531,2090.4172,100,33.7,0.078,13,0.24,3.0701,no
197829751,2094.2221,2094.2564,2094.2934,20,32.9,0.032,6,0.24,3.0701,yes
197829751,2095.3013,2095.3029,2095.3184,10,32.4,0.03,5,0.24,3.0701,yes
197829751,2097.0097,2097.0122,2097.0782,60,33.5,0.051,8,0.24,3.0701,no
197829751,2102.4878,2102.4896,2102.5153,50,33.4,0.096,14,0.24,3.0701,no
197829751,2106.386,2106.3992,2106.4133,20,33.1,0.031,6,0.24,3.0701,yes
197829751,2106.7691,2106.8186,2106.9443,30,33.2,0.048,7,0.24,3.0701,yes
197829751,2108.1691,2108.1716,2108.192,10,32.8,0.031,5,0.24,3.0701,yes
197829751,2108.7985,2108.8015,2108.848,50,33.4,0.035,6,0.24,3.0701,yes
197829751,2111.3284,2111.33,2111.402,80,33.7,0.063,11,0.24,3.0701,no
197829751,2112.1675,2112.1691,2112.2096,70,33.6,0.271,46,0.24,3.0701,no
197829751,2112.4645,2112.465,2112.483,10,32.5,0.026,4,0.24,3.0701,yes
197829751,2117.1956,2117.197,2117.2217,10,32.8,0.034,6,0.24,3.0701,yes
197829751,2117.8484,2117.8518,2117.9432,1500,34.9,0.877,150,0.24,3.0701,no
197829751,2118.718,2118.7312,2118.8398,220,34.1,0.141,24,0.24,3.0701,no
197829751,2120.0405,2120.0421,2120.0988,320,34.2,1.01,173,0.24,3.0701,no
197829751,2123.2606,2123.2625,2123.2865,10,32.6,0.049,8,0.24,3.0701,yes
197829751,2125.1326,2125.162,2125.2444,60,33.6,0.131,23,0.24,3.0701,yes
197829751,2125.4014,2125.4032,2125.4336,10,32.8,0.024,5,0.24,3.0701,yes
197829751,2130.8847,2130.8866,2130.9106,10,32.7,0.043,7,0.24,3.0701,yes
197829751,2131.7854,2131.7859,2131.8035,10,32.6,0.029,5,0.24,3.0701,yes
197829751,2133.0924,2133.0935,2133.1076,10,32.4,0.026,3,0.24,3.0701,yes
197829751,2134.3873,2134.3907,2134.4088,10,32.2,0.047,5,0.24,3.0701,yes
197829751,2134.4768,2134.49,2134.6375,110,33.8,0.071,13,0.24,3.0701,no
197829751,2136.2062,2136.2185,2136.2606,90,33.7,0.094,16,0.24,3.0701,no
197829751,2137.9264,2137.9282,2137.9528,20,33.0,0.066,11,0.24,3.0701,yes
197829751,2140.2923,2140.2963,2140.3615,80,33.6,0.054,9,0.24,3.0701,no
197829751,2140.5326,2140.5382,2140.5703,10,32.8,0.027,4,0.24,3.0701,yes
197829751,2146.4849,2146.4874,2146.5032,10,32.6,0.036,6,0.24,3.0701,yes
197829751,2147.9872,2147.989,2148.0068,10,32.7,0.051,9,0.24,3.0701,yes
197829751,2149.4494,2149.4501,2149.4763,10,32.5,0.026,4,0.24,3.0701,yes
197829751,2149.9295,2149.979,2150.0362,30,33.2,0.038,7,0.24,3.0701,yes
197829751,2152.2737,2152.2797,2152.3063,20,33.0,0.027,5,0.24,3.0701,yes
197829751,2155.6435,2155.6454,2155.6713,20,33.0,0.061,10,0.24,3.0701,yes
197829751,2155.8771,2155.8797,2155.9178,10,32.8,0.028,5,0.24,3.0701,yes
197829751,2156.2216,2156.2234,2156.2609,20,33.1,0.036,6,0.24,3.0701,yes
197829751,2160.1546,2160.1588,2160.2317,420,34.4,0.541,93,0.24,3.0701,no
197829751,2160.8921,2160.899,2160.9976,280,34.2,0.446,76,0.24,3.0701,no
197829751,2161.8835,2161.8858,2161.9217,20,33.0,0.041,7,0.24,3.0701,yes
197829751,2162.0057,2162.0071,2162.0481,30,33.2,0.231,40,0.24,3.0701,no
197829751,2165.6677,2165.6716,2165.6904,10,32.8,0.05,8,0.24,3.0701,yes
197829751,2166.0788,2166.0806,2166.1054,20,33.1,0.08,14,0.24,3.0701,no
197829751,2167.801,2167.804,2167.87,1280,34.8,1.319,228,0.24,3.0701,no
198003939,2096.3929,2096.397,2096.4271,10,32.9,0.037,4,0.48,no,yes
198003939,2112.3502,2112.3583,2112.3868,20,33.6,0.027,3,0.48,no,yes
198003939,2117.6581,2117.6597,2117.7284,50,34.0,0.09,15,0.48,no,yes
198003939,2118.7525,2118.7551,2118.7847,40,33.9,0.138,22,0.48,no,no
198003939,2121.0947,2121.097,2121.1576,20,33.5,0.034,6,0.48,no,yes
198003939,2130.7907,2130.7944,2130.8419,50,34.0,0.086,14,0.48,no,no
198003939,2131.6861,2131.706,2131.7798,120,34.4,0.069,11,0.48,no,no
198003939,2150.0057,2150.0098,2150.0302,10,33.2,0.027,4,0.48,no,yes
198003939,2153.316,2153.3198,2153.3524,20,33.6,0.036,6,0.48,no,yes
198003939,2259.1178,2259.1197,2259.1565,20,33.5,0.027,4,0.48,no,yes
198003939,2273.7389,2273.7435,2273.7685,10,33.2,0.026,5,0.48,no,yes
200364466,2144.9426,2144.9444,2144.9569,10,32.8,0.028,5,0.24,0.61608,yes
200364466,2145.1261,2145.1296,2145.1472,10,32.9,0.02,4,0.24,0.61608,yes
200364466,2145.4317,2145.4322,2145.4465,10,32.9,0.027,5,0.24,0.61608,yes
200364466,2147.6693,2147.6711,2147.7,40,33.7,0.1,22,0.24,0.61608,no
200364466,2148.0065,2148.0172,2148.0403,20,33.4,0.061,13,0.24,0.61608,yes
200364466,2148.6244,2148.626,2148.6498,10,32.9,0.024,5,0.24,0.61608,yes
200364466,2148.8996,2148.901,2148.9241,20,33.5,0.128,28,0.24,0.61608,no
200364466,2149.5955,2149.5992,2149.6137,10,32.6,0.031,7,0.24,0.61608,yes
200364466,2150.5242,2150.5288,2150.5605,10,33.1,0.036,8,0.24,0.61608,yes
200364466,2151.5721,2151.5862,2151.6152,60,33.9,0.041,8,0.24,0.61608,no
200364466,2151.783,2151.7846,2151.814,20,33.3,0.1,22,0.24,0.61608,yes
200364466,2154.5824,2154.5838,2154.5981,10,32.7,0.028,6,0.24,0.61608,yes
200364466,2158.8915,2158.8929,2158.9148,30,33.6,0.122,27,0.24,0.61608,no
200364466,2161.2012,2161.2056,2161.2221,10,32.9,0.026,6,0.24,0.61608,yes
200364466,2161.583,2161.5857,2161.6302,140,34.2,0.228,49,0.24,0.61608,no
200364466,2162.0392,2162.0399,2162.0542,10,32.8,0.025,4,0.24,0.61608,yes
200364466,2164.3601,2164.3619,2164.3848,10,32.8,0.034,8,0.24,0.61608,yes
200364466,2164.8652,2164.8682,2164.9112,50,33.8,0.14,31,0.24,0.61608,no
200364466,2168.0215,2168.0231,2168.0386,10,32.9,0.023,5,0.24,0.61608,yes
200364466,2179.557,2179.56,2179.5831,10,33.2,0.042,9,0.24,0.61608,yes
200364466,2183.1387,2183.1405,2183.1537,10,32.8,0.025,4,0.24,0.61608,yes
200364466,2184.428,2184.4333,2184.4634,20,33.3,0.056,12,0.24,0.61608,yes
200364466,2188.0667,2188.068,2188.0872,10,32.9,0.037,8,0.24,0.61608,yes
200364466,2188.1347,2188.1363,2188.1504,10,32.8,0.023,4,0.24,0.61608,yes
200364466,2188.2016,2188.203,2188.2229,10,32.9,0.02,4,0.24,0.61608,yes
200364466,2190.9329,2190.9347,2190.9653,30,33.6,0.082,18,0.24,0.61608,no
200364466,2191.2729,2191.2759,2191.3229,50,33.8,0.042,9,0.24,0.61608,no
200364466,2192.0606,2192.0713,2192.0865,10,32.8,0.031,7,0.24,0.61608,yes
200364466,2193.7738,2193.7803,2193.824,50,33.8,0.039,8,0.24,0.61608,no
200364466,2195.3835,2195.3879,2195.4048,20,33.3,0.052,11,0.24,0.61608,yes
200364466,2195.6745,2195.6768,2195.6976,10,32.8,0.031,7,0.24,0.61608,yes
200364466,2196.261,2196.2634,2196.308,20,33.4,0.031,5,0.24,0.61608,yes
200364466,2196.6286,2196.6333,2196.6546,10,33.0,0.021,4,0.24,0.61608,yes
200364466,2197.5316,2197.5353,2197.5513,10,32.6,0.014,4,0.24,0.61608,yes
200364466,2197.8511,2197.8532,2197.8781,30,33.6,0.076,16,0.24,0.61608,no
200364466,2199.1034,2199.105,2199.1265,10,33.2,0.038,8,0.24,0.61608,yes
200368439,2155.7273,2155.7308,2155.7578,20,33.9,0.04,6,0.48,3.626,yes
200368439,2163.5622,2163.5689,2163.6149,100,34.7,0.087,14,0.48,3.626,no
200368439,2169.1099,2169.1129,2169.1316,60,34.4,0.057,5,0.48,3.626,no
201248233,2064.3924,2064.394,2064.4132,20,32.8,0.095,6,0.54,no,yes
201248233,2092.8386,2092.8407,2092.862,20,32.9,0.11,7,0.54,no,yes
201248233,2095.2409,2095.252,2095.3568,490,34.3,0.196,12,0.54,no,no
201289286,2065.1012,2065.1016,2065.1164,10,32.4,0.058,10,0.29,2.74,yes
201289286,2065.2514,2065.2597,2065.2842,10,32.4,0.043,8,0.29,2.74,yes
201289286,2070.0647,2070.066,2070.0815,10,32.3,0.034,6,0.29,2.74,yes
201289286,2070.3934,2070.3954,2070.41,10,32.1,0.024,4,0.29,2.74,yes
201289286,2070.9383,2070.9394,2070.9542,10,32.4,0.044,8,0.29,2.74,yes
201289286,2079.2208,2079.2268,2079.258,40,33.2,0.101,18,0.29,2.74,no
201289286,2082.7328,2082.7356,2082.7606,20,32.8,0.069,13,0.29,2.74,yes
201289286,2093.9812,2093.9854,2094.0115,10,32.6,0.023,4,0.29,2.74,yes
201289286,2095.993,2095.995,2096.0325,70,33.4,0.127,22,0.29,2.74,no
201289286,2098.1348,2098.1358,2098.1626,10,32.5,0.029,5,0.29,2.74,yes
201289286,2104.4266,2104.4296,2104.4597,20,32.9,0.035,6,0.29,2.74,yes
201289286,2108.1235,2108.124,2108.1455,10,32.4,0.042,8,0.29,2.74,yes
201289286,2109.1504,2109.1522,2109.1709,10,32.4,0.03,5,0.29,2.74,yes
201289286,2109.3684,2109.3721,2109.3952,20,32.9,0.048,8,0.29,2.74,yes
201289286,2110.3478,2110.3531,2110.383,20,32.7,0.02,4,0.29,2.74,yes
201292296,2070.8491,2070.8503,2070.8732,10,33.1,0.03,7,0.29,5.146,yes
201292296,2078.9849,2078.9863,2079.0115,10,33.1,0.028,6,0.29,5.146,yes
201292296,2079.2807,2079.2828,2079.3034,10,32.8,0.017,3,0.29,5.146,yes
201292296,2093.2374,2093.2427,2093.2756,10,33.2,0.022,3,0.29,5.146,yes
201292296,2093.6747,2093.6793,2093.7103,10,33.1,0.018,4,0.29,5.146,yes
201292296,2097.361,2097.3786,2097.5149,170,34.4,0.142,33,0.29,5.146,no
201292296,2097.7753,2097.7769,2097.8005,10,33.0,0.02,4,0.29,5.146,yes
201292296,2102.5306,2102.532,2102.5583,10,33.0,0.031,7,0.29,5.146,yes
201292296,2107.3358,2107.3423,2107.4274,40,33.7,0.031,7,0.29,5.146,yes
201292296,2110.3741,2110.3771,2110.3973,10,33.0,0.019,4,0.29,5.146,yes
201292296,2110.8762,2110.8785,2110.8996,10,33.1,0.028,6,0.29,5.146,yes
201292296,2111.5151,2111.5183,2111.5352,10,32.9,0.017,4,0.29,5.146,yes
201292296,2112.7449,2112.7463,2112.7856,30,33.6,0.084,19,0.29,5.146,no
201426753,2177.7126,2177.7137,2177.7306,10,33.2,0.014,6,0.54,1.7174,yes
201426753,2179.6163,2179.6193,2179.6446,10,33.4,0.083,47,0.54,1.7174,no
201426753,2180.6492,2180.6506,2180.6654,10,33.1,0.022,10,0.54,1.7174,yes
201426753,2184.2,2184.2023,2184.2352,10,33.4,0.025,14,0.54,1.7174,yes
201426753,2184.2889,2184.2903,2184.3069,10,33.2,0.011,5,0.54,1.7174,yes
201426753,2184.9072,2184.9088,2184.9238,10,33.3,0.024,11,0.54,1.7174,no
201426753,2185.2653,2185.2667,2185.2854,20,33.7,0.033,14,0.54,1.7174,no
201426753,2187.4447,2187.447,2187.4824,50,34.1,0.054,28,0.54,1.7174,no
201426753,2189.4512,2189.4538,2189.4695,10,33.3,0.012,4,0.54,1.7174,yes
201426753,2189.7985,2189.802,2189.8165,10,33.3,0.014,6,0.54,1.7174,yes
201426753,2190.9985,2190.999,2191.0163,10,33.4,0.023,10,0.54,1.7174,no
201426753,2193.0025,2193.0041,2193.0268,10,33.1,0.018,10,0.54,1.7174,yes
201426753,2193.6041,2193.6055,2193.6198,10,32.4,0.009,4,0.54,1.7174,yes
201426753,2194.1508,2194.1516,2194.1673,10,33.1,0.016,8,0.54,1.7174,yes
201426753,2194.7069,2194.7083,2194.7245,10,33.1,0.011,4,0.54,1.7174,yes
201426753,2194.977,2194.9775,2194.9897,10,32.4,0.009,5,0.54,1.7174,yes
201426753,2196.09,2196.0918,2196.1235,10,33.5,0.053,31,0.54,1.7174,no
201426753,2196.6196,2196.6212,2196.6374,10,33.1,0.011,4,0.54,1.7174,yes
201426753,2196.7638,2196.7652,2196.7803,10,33.4,0.028,13,0.54,1.7174,no
201426753,2199.8139,2199.8155,2199.8421,10,33.4,0.032,18,0.54,1.7174,no
201426753,2203.4694,2203.4701,2203.4868,10,33.4,0.014,6,0.54,1.7174,yes
201426753,2203.7817,2203.7826,2203.7991,10,33.3,0.028,14,0.54,1.7174,no
201426753,2205.1016,2205.103,2205.1201,10,33.1,0.021,10,0.54,1.7174,no
201426753,2207.8884,2207.8898,2207.9019,10,32.4,0.026,15,0.54,1.7174,yes
201426753,2208.0505,2208.0521,2208.0847,20,33.6,0.043,24,0.54,1.7174,no
201426753,2208.6398,2208.6405,2208.6609,10,33.5,0.018,8,0.54,1.7174,yes
201426753,2209.4225,2209.4234,2209.4391,10,33.2,0.02,9,0.54,1.7174,yes
201426753,2212.3505,2212.3518,2212.3683,10,33.3,0.013,5,0.54,1.7174,yes
201426753,2212.5606,2212.5625,2212.5798,10,33.4,0.015,6,0.54,1.7174,yes
201426753,2213.7398,2213.7435,2213.7595,10,33.3,0.013,5,0.54,1.7174,yes
201426753,2217.1176,2217.1192,2217.1347,10,33.0,0.015,7,0.54,1.7174,yes
201426753,2221.6189,2221.6205,2221.6365,10,33.1,0.01,4,0.54,1.7174,yes
201426753,2222.3907,2222.393,2222.4071,10,33.3,0.023,10,0.54,1.7174,no
201426753,2222.4254,2222.4284,2222.4411,10,33.0,0.014,7,0.54,1.7174,no
201426753,2226.0374,2226.0378,2226.0561,10,33.0,0.008,4,0.54,1.7174,yes
201753428,2090.9556,2090.995,2091.0241,60,34.3,0.043,11,0.42,1.6,no
201753428,2091.1846,2091.1943,2091.3149,410,35.1,0.179,46,0.42,1.6,no
201753428,2094.9802,2094.9818,2094.9964,10,32.8,0.019,5,0.42,1.6,yes
201753428,2095.0034,2095.0089,2095.0216,10,33.6,0.022,4,0.42,1.6,yes
201753428,2097.5272,2097.5328,2097.5591,10,33.6,0.027,7,0.42,1.6,yes
201753428,2098.2325,2098.2342,2098.2506,10,33.5,0.026,5,0.42,1.6,yes
201753428,2107.8027,2107.805,2107.839,80,34.4,0.095,23,0.42,1.6,no
201753428,2111.459,2111.4633,2111.53,120,34.5,0.072,16,0.42,1.6,no
201795667,2089.0298,2089.0312,2089.0523,10,33.2,0.04,8,0.24,1.2803,yes
201795667,2089.8812,2089.887,2089.9396,80,34.1,0.066,13,0.24,1.2803,no
201795667,2092.3864,2092.3903,2092.4162,10,33.3,0.024,5,0.24,1.2803,yes
201795667,2093.0866,2093.0926,2093.1139,20,33.4,0.03,6,0.24,1.2803,yes
201795667,2093.1533,2093.1542,2093.187,40,33.8,0.058,11,0.24,1.2803,no
201795667,2093.7271,2093.7375,2093.778,70,34.0,0.061,12,0.24,1.2803,no
201795667,2094.0429,2094.045,2094.059,10,33.1,0.03,5,0.24,1.2803,yes
201795667,2096.1135,2096.1158,2096.1579,40,33.8,0.07,14,0.24,1.2803,no
201795667,2096.2396,2096.2438,2096.2595,10,33.0,0.022,4,0.24,1.2803,yes
201795667,2096.5908,2096.5924,2096.6274,80,34.1,0.224,46,0.24,1.2803,no
201795667,2097.3223,2097.3246,2097.3739,80,34.1,0.097,19,0.24,1.2803,no
201795667,2102.7105,2102.7133,2102.7373,20,33.5,0.045,8,0.24,1.2803,no
201795667,2102.7376,2102.7392,2102.7896,60,34.0,0.062,12,0.24,1.2803,no
201795667,2103.3452,2103.3464,2103.3633,20,33.6,0.044,6,0.24,1.2803,no
201795667,2108.1779,2108.18,2108.1938,10,33.0,0.025,4,0.24,1.2803,yes
201795667,2109.4651,2109.4725,2109.5308,160,34.4,0.096,18,0.24,1.2803,no
201795667,2109.642,2109.6461,2109.6714,50,33.9,0.102,21,0.24,1.2803,no
201795994,2126.0875,2126.0894,2126.103,10,32.5,0.021,3,0.36,no,yes
206327797,2093.7355,2093.7359,2093.7503,10,33.2,0.081,4,0.42,0.11193,yes
206354321,2068.9576,2068.9581,2068.9745,10,32.9,0.06,26,0.59,31.5,yes
206354321,2075.7612,2075.7626,2075.7841,10,32.7,0.009,4,0.59,31.5,yes
206478549,2116.1115,2116.1134,2116.134,10,33.1,0.032,4,0.2,0.41048,yes
206478549,2117.6055,2117.6074,2117.6528,40,33.5,0.04,5,0.2,0.41048,yes
206478549,2121.2401,2121.2417,2121.2746,60,33.7,0.176,22,0.2,0.41048,no
206478549,2121.2866,2121.2903,2121.3359,60,33.7,0.074,9,0.2,0.41048,no
206478549,2130.7228,2130.7244,2130.7385,10,32.8,0.031,4,0.2,0.41048,yes
206478549,2132.2274,2132.2291,2132.248,20,33.1,0.052,6,0.2,0.41048,yes
206478549,2132.4224,2132.4309,2132.551,70,33.8,0.056,8,0.2,0.41048,yes
206478549,2133.7712,2133.7751,2133.8057,30,33.4,0.075,10,0.2,0.41048,yes
206478549,2133.8587,2133.8615,2133.8874,50,33.7,0.274,34,0.2,0.41048,no
206478549,2134.5404,2134.5432,2134.573,10,32.8,0.039,5,0.2,0.41048,yes
206478549,2135.3823,2135.3888,2135.4205,10,33.1,0.041,6,0.2,0.41048,yes
206478549,2136.0101,2136.0117,2136.0362,10,32.8,0.039,5,0.2,0.41048,yes
206478549,2136.4425,2136.4499,2136.4788,10,32.9,0.03,4,0.2,0.41048,yes
206478549,2148.9684,2148.9703,2148.9855,10,32.9,0.038,5,0.2,0.41048,yes
206478549,2150.4811,2150.4846,2150.5749,100,33.9,0.075,10,0.2,0.41048,no
206478549,2151.2462,2151.248,2151.2714,10,32.9,0.043,6,0.2,0.41048,yes
206478549,2153.1492,2153.1496,2153.1663,20,33.2,0.067,8,0.2,0.41048,yes
206478549,2156.4716,2156.4744,2156.5019,50,33.7,0.067,7,0.2,0.41048,yes
206478549,2160.6762,2160.6792,2160.7081,20,33.3,0.037,4,0.2,0.41048,yes
206478549,2161.2188,2161.2216,2161.2482,20,33.1,0.038,5,0.2,0.41048,yes
206478549,2163.2188,2163.2565,2163.2951,20,33.3,0.039,5,0.2,0.41048,yes
206542524,2092.9502,2092.9525,2093.002,80,33.3,0.169,33,0.24,no,no
206542524,2096.3166,2096.3201,2096.3467,10,32.5,0.047,9,0.24,no,yes
206542524,2106.0456,2106.0472,2106.0664,10,32.2,0.043,8,0.24,no,yes
206542524,2106.5923,2106.5948,2106.6333,20,32.6,0.033,7,0.24,no,yes
206542524,2108.1691,2108.1726,2108.2427,100,33.4,0.121,24,0.24,no,no
206542524,2110.7476,2110.7499,2110.7774,10,32.4,0.02,4,0.24,no,yes
207199350,2092.9395,2092.9428,2093.0356,130,34.8,0.137,33,0.48,5.827,no
207199350,2130.8237,2130.8251,2130.8515,10,33.8,0.035,8,0.48,5.827,yes
207199350,2131.3121,2131.3267,2131.3533,40,34.3,0.026,5,0.48,5.827,yes
207199350,2134.4008,2134.4061,2134.4533,50,34.4,0.046,11,0.48,5.827,no
207199350,2136.6456,2136.6565,2136.7114,50,34.4,0.027,6,0.48,5.827,yes
219244444,2119.2238,2119.2284,2119.25,20,32.3,0.054,5,0.2,0.30369,yes
219244444,2120.3683,2120.3706,2120.4092,30,32.4,0.053,5,0.2,0.30369,yes
219244444,2121.6931,2121.6942,2121.7107,40,32.6,0.11,9,0.2,0.30369,yes
219244444,2123.573,2123.5734,2123.5892,10,32.2,0.097,8,0.2,0.30369,yes
219244444,2124.9867,2124.9941,2125.0193,30,32.5,0.09,9,0.2,0.30369,yes
219244444,2134.2708,2134.2722,2134.2884,10,32.0,0.049,5,0.2,0.30369,yes
219244444,2137.8808,2137.8822,2137.9112,30,32.4,0.051,5,0.2,0.30369,yes
219244444,2139.0459,2139.0482,2139.0635,20,32.4,0.123,11,0.2,0.30369,yes
219244444,2177.248,2177.2494,2177.259,70,32.8,0.631,60,0.2,0.30369,no
219244444,2179.6609,2179.6637,2179.6833,20,32.2,0.038,4,0.2,0.30369,yes
219244444,2179.7787,2179.7817,2179.8391,30,32.5,0.072,7,0.2,0.30369,yes
219244444,2180.4345,2180.4421,2180.4666,30,32.4,0.197,19,0.2,0.30369,yes
219244444,2184.1923,2184.205,2184.2217,20,32.3,0.044,4,0.2,0.30369,yes
219244444,2184.5564,2184.5573,2184.5724,120,33.1,0.14,8,0.2,0.30369,yes
219244444,2187.4364,2187.4404,2187.4704,80,32.9,0.121,11,0.2,0.30369,no
219244444,2189.6234,2189.6248,2189.6811,40,32.6,0.061,6,0.2,0.30369,yes
219244444,2193.0968,2193.0977,2193.1134,120,33.1,0.184,6,0.2,0.30369,yes
219244444,2193.1662,2193.1808,2193.2078,20,32.4,0.047,5,0.2,0.30369,yes
219244444,2197.2334,2197.239,2197.26,10,32.0,0.036,4,0.2,0.30369,yes
219244444,2198.7623,2198.7633,2198.7795,10,32.0,0.056,5,0.2,0.30369,yes
220044948,2177.3243,2177.328,2177.3537,10,32.8,0.01,4,0.29,0.6044,yes
220044948,2177.9528,2177.9544,2177.994,10,33.1,0.014,5,0.29,0.6044,yes
220044948,2178.6973,2178.7028,2178.7271,10,32.4,0.012,5,0.29,0.6044,yes
220044948,2178.8542,2178.8558,2178.9049,30,33.6,0.069,25,0.29,0.6044,no
220044948,2179.4315,2179.4357,2179.4653,20,33.3,0.032,11,0.29,0.6044,no
220044948,2180.7054,2180.7075,2180.7353,20,33.5,0.073,26,0.29,0.6044,no
220044948,2180.8735,2180.8758,2180.9274,60,33.9,0.125,44,0.29,0.6044,no
220044948,2180.9714,2180.9728,2181.0019,10,32.8,0.021,6,0.29,0.6044,yes
220044948,2181.0517,2181.0538,2181.1163,30,33.6,0.044,11,0.29,0.6044,no
220044948,2181.7494,2181.758,2181.7913,10,33.0,0.017,6,0.29,0.6044,yes
220044948,2182.105,2182.1073,2182.1272,10,32.7,0.023,8,0.29,0.6044,yes
220044948,2182.2247,2182.2314,2182.3092,40,33.7,0.025,9,0.29,0.6044,no
220044948,2182.6731,2182.6752,2182.6934,10,32.6,0.014,5,0.29,0.6044,yes
220044948,2182.8747,2182.8763,2182.9059,10,33.0,0.023,8,0.29,0.6044,yes
220044948,2183.0657,2183.0705,2183.1497,200,34.4,0.214,76,0.29,0.6044,no
220044948,2187.8801,2187.8815,2187.9141,20,33.3,0.032,11,0.29,0.6044,no
220044948,2188.4264,2188.4271,2188.4514,10,32.8,0.016,6,0.29,0.6044,yes
220044948,2188.8128,2188.8132,2188.8266,10,32.6,0.018,6,0.29,0.6044,yes
220044948,2189.6132,2189.6149,2189.6463,20,33.4,0.051,18,0.29,0.6044,no
220044948,2189.6693,2189.6709,2189.6966,10,33.2,0.029,10,0.29,0.6044,yes
220044948,2190.21,2190.2121,2190.2736,40,33.7,0.076,27,0.29,0.6044,no
220044948,2191.2959,2191.298,2191.3209,10,32.7,0.021,6,0.29,0.6044,yes
220044948,2192.0873,2192.0899,2192.1174,20,33.5,0.054,19,0.29,0.6044,no
220044948,2192.9142,2192.9151,2192.9283,10,33.0,0.022,6,0.29,0.6044,yes
220044948,2194.9256,2194.927,2194.9559,20,33.4,0.095,34,0.29,0.6044,no
220044948,2195.0135,2195.0154,2195.0383,10,32.7,0.02,7,0.29,0.6044,yes
220044948,2195.5304,2195.532,2195.5457,10,32.6,0.016,5,0.29,0.6044,yes
220044948,2197.4001,2197.4015,2197.4158,10,32.8,0.023,7,0.29,0.6044,yes
220044948,2198.0795,2198.0818,2198.104,10,33.1,0.036,13,0.29,0.6044,yes
220044948,2199.8915,2199.9003,2199.9313,30,33.6,0.029,10,0.29,0.6044,yes
220044948,2200.0765,2200.0786,2200.1005,10,33.1,0.029,9,0.29,0.6044,yes
220432563,2036.7036,2036.7053,2036.7407,40,33.4,0.092,18,0.29,2.2765,no
220432563,2038.0393,2038.0407,2038.0798,40,33.4,0.151,31,0.29,2.2765,no
220432563,2038.5333,2038.5354,2038.5646,20,33.2,0.045,9,0.29,2.2765,yes
220432563,2038.6602,2038.6622,2038.6835,10,32.6,0.032,7,0.29,2.2765,yes
220432563,2039.3106,2039.3125,2039.328,10,32.3,0.023,4,0.29,2.2765,yes
220432563,2040.0109,2040.0123,2040.0306,10,32.7,0.034,7,0.29,2.2765,yes
220432563,2045.0089,2045.0119,2045.0295,10,32.6,0.021,3,0.29,2.2765,yes
220432563,2045.5732,2045.5751,2045.5878,10,32.6,0.024,4,0.29,2.2765,yes
220432563,2046.1684,2046.1702,2046.2094,40,33.5,0.074,14,0.29,2.2765,no
220432563,2047.9596,2047.9617,2047.9955,80,33.7,0.336,68,0.29,2.2765,no
220432563,2049.4777,2049.48,2049.5337,60,33.6,0.135,27,0.29,2.2765,no
220432563,2049.5488,2049.552,2049.5909,40,33.4,0.061,12,0.29,2.2765,no
220432563,2051.7363,2051.7379,2051.7537,10,32.6,0.024,5,0.29,2.2765,yes
220432563,2052.9965,2053.0014,2053.0287,20,33.0,0.033,7,0.29,2.2765,yes
220432563,2056.8121,2056.8146,2056.8466,30,33.4,0.068,14,0.29,2.2765,no
220432563,2058.3281,2058.3295,2058.382,80,33.8,0.251,51,0.29,2.2765,no
220432563,2062.5791,2062.5816,2062.6175,40,33.5,0.041,8,0.29,2.2765,yes
220432563,2069.7512,2069.7524,2069.766,10,32.3,0.021,4,0.29,2.2765,yes
220432563,2075.5134,2075.5212,2075.5571,60,33.6,0.055,11,0.29,2.2765,no
220432563,2075.7606,2075.762,2075.7821,10,33.0,0.034,6,0.29,2.2765,yes
220432563,2076.4294,2076.4317,2076.5222,100,33.9,0.063,12,0.29,2.2765,no
220432563,2076.8463,2076.8488,2076.8902,40,33.4,0.087,18,0.29,2.2765,no
220432563,2079.0405,2079.0424,2079.075,30,33.3,0.07,14,0.29,2.2765,no
220432563,2079.9579,2079.9604,2079.9757,10,32.8,0.037,6,0.29,2.2765,yes
220432563,2082.5366,2082.5383,2082.5674,20,33.1,0.05,10,0.29,2.2765,yes
220432563,2088.3673,2088.3703,2088.4131,20,33.2,0.039,8,0.29,2.2765,yes
220432563,2091.4319,2091.4354,2091.4636,40,33.5,0.105,21,0.29,2.2765,no
220432563,2092.8549,2092.8567,2092.8889,10,32.8,0.027,6,0.29,2.2765,yes
220432563,2093.5699,2093.5704,2093.5926,10,32.8,0.049,10,0.29,2.2765,yes
220432563,2094.5586,2094.5618,2094.5878,10,32.9,0.038,8,0.29,2.2765,yes
220432563,2102.4573,2102.461,2102.4922,30,33.3,0.047,9,0.29,2.2765,yes
220432563,2103.0962,2103.0967,2103.1238,20,33.1,0.05,10,0.29,2.2765,yes
220432563,2104.1946,2104.1967,2104.2226,10,32.9,0.032,7,0.29,2.2765,yes
220432563,2106.0102,2106.0233,2106.0506,10,32.8,0.026,5,0.29,2.2765,yes
220432563,2107.2204,2107.2208,2107.2463,20,33.2,0.044,9,0.29,2.2765,yes
220432563,2109.4065,2109.4079,2109.4345,20,33.2,0.095,19,0.29,2.2765,no
220432563,2118.8508,2118.8534,2118.8765,30,33.3,0.078,16,0.29,2.2765,yes
220432563,2119.5897,2119.5913,2119.6223,20,33.1,0.031,6,0.29,2.2765,yes
220432563,2121.2629,2121.2645,2121.2846,10,32.8,0.041,8,0.29,2.2765,yes
220432563,2121.9812,2121.9826,2122.0207,40,33.4,0.075,15,0.29,2.2765,no
220432563,2123.2999,2123.3015,2123.3161,10,32.3,0.026,5,0.29,2.2765,yes
220432563,2130.5414,2130.5428,2130.5678,10,33.0,0.057,12,0.29,2.2765,yes
220432563,2145.2128,2145.2146,2145.2317,10,32.4,0.028,6,0.29,2.2765,yes
220432563,2146.1595,2146.1609,2146.1887,30,33.3,0.068,14,0.29,2.2765,yes
220432563,2149.6767,2149.6783,2149.7118,10,32.9,0.045,9,0.29,2.2765,yes
220432563,2152.2454,2152.247,2152.2797,20,33.2,0.129,26,0.29,2.2765,no
220432563,2154.0862,2154.088,2154.126,70,33.7,0.166,34,0.29,2.2765,no
220432563,2155.2588,2155.2602,2155.2838,10,32.9,0.042,9,0.29,2.2765,yes
220432563,2156.2403,2156.2433,2156.2834,60,33.6,0.079,16,0.29,2.2765,no
220432563,2160.7554,2160.7568,2160.7725,10,32.6,0.032,6,0.29,2.2765,yes
220432563,2161.1292,2161.138,2161.1875,30,33.3,0.027,6,0.29,2.2765,yes
220432563,2162.5021,2162.5084,2162.5334,10,33.0,0.044,9,0.29,2.2765,yes
220432563,2163.1398,2163.1433,2163.2104,40,33.5,0.091,18,0.29,2.2765,no
220432563,2167.3468,2167.3519,2167.3882,50,33.5,0.043,8,0.29,2.2765,no
220432563,2176.9176,2176.9199,2176.936,10,32.4,0.024,5,0.29,2.2765,yes
220432563,2178.3624,2178.3638,2178.3826,20,33.0,0.038,6,0.29,2.2765,yes
220432563,2179.1386,2179.1402,2179.1654,20,33.0,0.048,10,0.29,2.2765,yes
220432563,2179.3939,2179.3953,2179.415,10,32.7,0.028,6,0.29,2.2765,yes
220432563,2184.0184,2184.02,2184.0369,10,32.6,0.029,6,0.29,2.2765,yes
220432563,2185.5876,2185.5897,2185.604,10,32.3,0.033,7,0.29,2.2765,yes
220432563,2188.2802,2188.2855,2188.3306,40,33.5,0.043,8,0.29,2.2765,no
220432563,2189.8832,2189.8846,2189.898,10,32.3,0.029,6,0.29,2.2765,yes
220432563,2192.701,2192.7026,2192.7188,10,32.6,0.051,4,0.29,2.2765,yes
220432563,2193.1479,2193.1519,2193.1785,10,32.9,0.021,5,0.29,2.2765,yes
220432563,2194.763,2194.7646,2194.7792,10,32.7,0.021,4,0.29,2.2765,yes
220432563,2195.1988,2195.2025,2195.2532,20,33.2,0.032,7,0.29,2.2765,yes
220432563,2196.7234,2196.725,2196.7372,10,32.7,0.026,4,0.29,2.2765,yes
220432563,2197.0037,2197.0053,2197.0335,20,33.1,0.052,10,0.29,2.2765,yes
220432563,2203.7029,2203.7043,2203.7334,10,32.6,0.037,5,0.29,2.2765,yes
220432563,2204.1728,2204.1732,2204.1973,20,33.1,0.111,23,0.29,2.2765,no
220432563,2207.2392,2207.2408,2207.2727,20,33.2,0.058,12,0.29,2.2765,yes
220432563,2209.4558,2209.4572,2209.4817,10,32.9,0.047,10,0.29,2.2765,yes
220432563,2209.535,2209.5364,2209.5525,10,32.6,0.027,5,0.29,2.2765,yes
220432563,2210.0218,2210.0252,2210.0403,10,33.0,0.033,5,0.29,2.2765,yes
220432563,2212.009,2212.0113,2212.0256,10,32.8,0.026,4,0.29,2.2765,yes
220432563,2218.6269,2218.6283,2218.6475,10,32.8,0.036,7,0.29,2.2765,yes
220432563,2219.3517,2219.3533,2219.3707,20,33.2,0.043,7,0.29,2.2765,yes
220432563,2222.1507,2222.1588,2222.203,40,33.4,0.042,8,0.29,2.2765,no
220432563,2223.047,2223.0484,2223.0657,10,32.6,0.033,7,0.29,2.2765,yes
220432563,2226.7851,2226.7886,2226.8819,310,34.3,0.491,100,0.29,2.2765,no
220432563,2257.1899,2257.1956,2257.2424,90,33.8,0.153,30,0.29,2.2765,no
220432563,2263.0972,2263.0985,2263.1147,10,32.6,0.025,5,0.29,2.2765,yes
220432563,2263.8668,2263.8708,2263.8994,10,32.8,0.03,6,0.29,2.2765,yes
220432563,2265.9756,2265.9763,2265.9948,10,32.2,0.021,4,0.29,2.2765,yes
220432563,2266.0557,2266.0582,2266.0788,10,32.6,0.031,6,0.29,2.2765,yes
220432563,2272.8937,2272.8958,2272.9229,20,33.2,0.045,9,0.29,2.2765,no
220432563,2273.759,2273.7604,2273.7821,20,33.0,0.087,18,0.29,2.2765,no
220432563,2276.0252,2276.0448,2276.0735,50,33.5,0.052,10,0.29,2.2765,no
220432563,2277.0437,2277.0467,2277.0636,10,32.6,0.021,4,0.29,2.2765,yes
220432563,2279.2557,2279.2573,2279.2779,10,32.6,0.021,4,0.29,2.2765,yes
220432563,2279.8397,2279.8413,2279.891,40,33.4,0.056,11,0.29,2.2765,no
220432563,2292.7277,2292.7291,2292.7536,10,32.8,0.03,6,0.29,2.2765,yes
220432563,2292.8034,2292.8089,2292.8346,10,33.0,0.023,4,0.29,2.2765,yes
220432563,2298.8434,2298.8457,2298.8586,10,32.3,0.019,3,0.29,2.2765,yes
220432563,2299.6221,2299.6237,2299.6651,50,33.5,0.086,17,0.29,2.2765,no
220432563,2302.2764,2302.2813,2302.3482,20,33.1,0.021,5,0.29,2.2765,yes
220432563,2304.1766,2304.1785,2304.2086,20,33.1,0.043,9,0.29,2.2765,no
220432563,2311.4222,2311.431,2311.5777,660,34.7,0.442,90,0.29,2.2765,no
220432563,2314.1173,2314.124,2314.1564,30,33.3,0.029,5,0.29,2.2765,yes
220432563,2316.53,2316.5305,2316.5469,10,32.6,0.024,4,0.29,2.2765,yes
220432563,2316.9613,2316.9633,2316.9974,40,33.4,0.072,14,0.29,2.2765,no
220432563,2326.8145,2326.8163,2326.8404,20,33.2,0.067,13,0.29,2.2765,no
220433363,2088.3399,2088.3418,2088.3547,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2089.2541,2089.2554,2089.2714,10,32.7,0.011,6,0.29,0.84875,yes
220433363,2090.017,2090.0279,2090.0474,10,32.3,0.017,4,0.29,0.84875,yes
220433363,2090.9467,2090.9472,2090.9601,10,32.0,0.008,6,0.29,0.84875,yes
220433363,2091.0796,2091.0805,2091.0939,10,32.8,0.024,15,0.29,0.84875,no
220433363,2091.3409,2091.3414,2091.3548,10,32.5,0.008,5,0.29,0.84875,yes
220433363,2091.3705,2091.3722,2091.3865,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2091.621,2091.6277,2091.6955,20,33.3,0.008,6,0.29,0.84875,no
220433363,2092.4201,2092.4305,2092.4615,10,33.0,0.02,15,0.29,0.84875,no
220433363,2092.4974,2092.5,2092.5532,20,33.2,0.014,10,0.29,0.84875,no
220433363,2093.0398,2093.0412,2093.0544,10,32.5,0.013,8,0.29,0.84875,yes
220433363,2093.0988,2093.0993,2093.1136,10,32.3,0.016,11,0.29,0.84875,yes
220433363,2094.4986,2094.4991,2094.5125,10,32.3,0.007,3,0.29,0.84875,yes
220433363,2094.7593,2094.7604,2094.7743,10,32.6,0.024,15,0.29,0.84875,no
220433363,2095.0607,2095.0878,2095.1303,10,33.1,0.007,4,0.29,0.84875,yes
220433363,2095.1306,2095.1366,2095.1648,20,33.2,0.013,8,0.29,0.84875,no
220433363,2095.2484,2095.2498,2095.275,20,33.3,0.088,68,0.29,0.84875,no
220433363,2095.6581,2095.6595,2095.6759,10,32.6,0.011,5,0.29,0.84875,yes
220433363,2096.2966,2096.2986,2096.3116,10,32.6,0.01,6,0.29,0.84875,no
220433363,2096.3496,2096.3517,2096.3753,10,33.1,0.042,31,0.29,0.84875,no
220433363,2096.5028,2096.5035,2096.5188,10,32.3,0.009,3,0.29,0.84875,yes
220433363,2096.9894,2096.9903,2097.0042,10,32.5,0.013,8,0.29,0.84875,no
220433363,2097.1197,2097.1214,2097.1348,10,32.0,0.005,4,0.29,0.84875,yes
220433363,2098.3318,2098.3325,2098.3482,10,32.0,0.009,7,0.29,0.84875,yes
220433363,2098.4642,2098.4915,2098.5056,50,33.7,0.025,10,0.29,0.84875,yes
220433363,2102.4647,2102.4661,2102.4802,10,32.7,0.01,6,0.29,0.84875,yes
220433363,2102.5865,2102.5879,2102.6011,10,32.3,0.014,9,0.29,0.84875,yes
220433363,2102.7025,2102.7071,2102.7383,20,33.3,0.011,6,0.29,0.84875,yes
220433363,2102.755,2102.7735,2102.8337,80,33.9,0.107,78,0.29,0.84875,no
220433363,2103.0386,2103.0402,2103.0532,10,32.5,0.012,8,0.29,0.84875,yes
220433363,2103.1828,2103.1856,2103.2147,10,33.2,0.04,30,0.29,0.84875,no
220433363,2103.6252,2103.6747,2103.6978,20,33.2,0.015,11,0.29,0.84875,no
220433363,2103.808,2103.8094,2103.8233,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2104.346,2104.3493,2104.3828,30,33.5,0.085,65,0.29,0.84875,no
220433363,2105.3643,2105.3724,2105.402,10,32.5,0.012,4,0.29,0.84875,yes
220433363,2105.4062,2105.4078,2105.428,20,33.2,0.043,31,0.29,0.84875,no
220433363,2105.672,2105.69,2105.7183,40,33.6,0.029,18,0.29,0.84875,no
220433363,2105.9639,2105.9643,2105.9796,10,32.3,0.009,6,0.29,0.84875,yes
220433363,2106.54,2106.5521,2106.579,30,33.5,0.026,7,0.29,0.84875,no
220433363,2107.4491,2107.4507,2107.4657,10,32.8,0.011,6,0.29,0.84875,yes
220433363,2107.6667,2107.6685,2107.6815,10,32.5,0.01,6,0.29,0.84875,yes
220433363,2107.6993,2107.701,2107.7285,10,32.8,0.025,19,0.29,0.84875,no
220433363,2107.8285,2107.8299,2107.882,10,33.1,0.014,9,0.29,0.84875,yes
220433363,2108.1192,2108.1213,2108.1359,10,32.5,0.009,6,0.29,0.84875,yes
220433363,2108.2408,2108.2422,2108.256,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2108.3713,2108.3718,2108.3866,10,32.7,0.012,6,0.29,0.84875,yes
220433363,2108.9156,2108.919,2108.9366,10,32.7,0.028,22,0.29,0.84875,no
220433363,2109.0811,2109.0815,2109.0956,10,32.6,0.008,4,0.29,0.84875,yes
220433363,2109.1859,2109.1864,2109.201,10,32.6,0.018,12,0.29,0.84875,yes
220433363,2109.3195,2109.3209,2109.3507,20,33.2,0.074,56,0.29,0.84875,no
220433363,2109.5547,2109.5565,2109.6162,20,33.3,0.033,25,0.29,0.84875,no
220433363,2109.7554,2109.7577,2109.782,10,32.7,0.023,18,0.29,0.84875,yes
220433363,2110.44,2110.4422,2110.475,30,33.6,0.071,56,0.29,0.84875,no
220433363,2110.5445,2110.5579,2110.5806,10,32.5,0.019,9,0.29,0.84875,yes
220433363,2110.9846,2110.985,2110.9991,10,32.0,0.015,10,0.29,0.84875,yes
220433363,2111.0996,2111.1001,2111.1151,10,32.5,0.014,9,0.29,0.84875,yes
220433363,2111.1401,2111.1429,2111.2047,470,34.7,0.894,684,0.29,0.84875,no
220433363,2111.4059,2111.4075,2111.45,10,33.1,0.027,19,0.29,0.84875,no
220433363,2111.4973,2111.4994,2111.5116,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2111.6086,2111.6093,2111.6253,10,33.1,0.035,20,0.29,0.84875,no
220433363,2116.0967,2116.0971,2116.1122,10,32.8,0.017,9,0.29,0.84875,no
220433363,2116.1539,2116.1543,2116.167,10,32.3,0.008,6,0.29,0.84875,yes
220433363,2116.7161,2116.7175,2116.7374,10,33.0,0.026,17,0.29,0.84875,no
220433363,2116.74,2116.7404,2116.7564,10,32.8,0.016,10,0.29,0.84875,no
220433363,2116.7867,2116.7886,2116.8011,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2116.9335,2116.9428,2116.9698,30,33.4,0.108,83,0.29,0.84875,no
220433363,2117.0722,2117.0749,2117.0978,10,32.7,0.026,20,0.29,0.84875,yes
220433363,2117.9891,2117.9956,2118.0335,60,33.8,0.064,47,0.29,0.84875,no
220433363,2118.1222,2118.1238,2118.1374,10,32.6,0.009,5,0.29,0.84875,yes
220433363,2118.3407,2118.3458,2118.3576,10,33.0,0.021,10,0.29,0.84875,no
220433363,2118.4988,2118.5002,2118.5152,10,32.8,0.012,6,0.29,0.84875,yes
220433363,2118.6574,2118.6588,2118.6729,10,32.6,0.01,5,0.29,0.84875,yes
220433363,2118.774,2118.7745,2118.7886,10,32.7,0.017,10,0.29,0.84875,yes
220433363,2118.8446,2118.8486,2118.862,10,32.9,0.014,6,0.29,0.84875,yes
220433363,2119.1146,2119.116,2119.1303,10,32.5,0.01,6,0.29,0.84875,yes
220433363,2119.4025,2119.403,2119.4159,10,32.3,0.009,6,0.29,0.84875,yes
220433363,2119.4477,2119.4493,2119.462,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2119.6333,2119.6356,2119.6669,20,33.4,0.043,32,0.29,0.84875,no
220433363,2120.0502,2120.0516,2120.0652,10,32.5,0.015,9,0.29,0.84875,yes
220433363,2120.2285,2120.2303,2120.2442,10,32.8,0.014,7,0.29,0.84875,no
220433363,2120.3222,2120.3227,2120.3363,10,32.6,0.01,5,0.29,0.84875,yes
220433363,2121.0252,2121.0257,2121.0396,10,32.7,0.03,20,0.29,0.84875,no
220433363,2121.0616,2121.0625,2121.0757,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2121.4757,2121.4792,2121.5104,10,32.8,0.018,13,0.29,0.84875,no
220433363,2121.8368,2121.8373,2121.8516,10,32.3,0.011,7,0.29,0.84875,yes
220433363,2122.0764,2122.0769,2122.0921,10,32.5,0.011,7,0.29,0.84875,yes
220433363,2122.147,2122.1512,2122.1903,60,33.8,0.075,54,0.29,0.84875,no
220433363,2122.1975,2122.2044,2122.2359,40,33.6,0.047,32,0.29,0.84875,no
220433363,2122.3174,2122.3185,2122.3317,10,32.6,0.01,6,0.29,0.84875,yes
220433363,2123.0991,2123.1005,2123.1238,10,33.0,0.028,20,0.29,0.84875,no
220433363,2124.2762,2124.2769,2124.2915,10,32.9,0.026,15,0.29,0.84875,no
220433363,2124.5438,2124.5443,2124.57,10,33.0,0.018,10,0.29,0.84875,no
220433363,2124.7165,2124.7174,2124.7472,10,32.8,0.029,22,0.29,0.84875,no
220433363,2124.8137,2124.8151,2124.8373,10,32.8,0.031,24,0.29,0.84875,no
220433363,2125.223,2125.2234,2125.2375,10,32.3,0.017,11,0.29,0.84875,yes
220433363,2125.5994,2125.6019,2125.6357,20,33.4,0.041,30,0.29,0.84875,no
220433363,2125.9089,2125.9093,2125.9223,10,32.5,0.014,10,0.29,0.84875,yes
220433363,2125.9413,2125.9431,2125.9561,10,32.6,0.022,14,0.29,0.84875,yes
220433363,2126.032,2126.0336,2126.047,10,32.5,0.007,4,0.29,0.84875,yes
220433363,2126.0575,2126.0591,2126.073,10,32.9,0.024,14,0.29,0.84875,no
220433363,2126.4311,2126.4322,2126.4464,10,32.5,0.01,6,0.29,0.84875,yes
220433363,2130.3191,2130.3196,2130.335,10,33.0,0.031,19,0.29,0.84875,no
220433363,2130.3818,2130.3823,2130.3976,10,32.3,0.016,11,0.29,0.84875,yes
220433363,2130.8656,2130.8677,2130.8816,10,32.7,0.02,12,0.29,0.84875,no
220433363,2130.8881,2130.8902,2130.9246,20,33.4,0.061,44,0.29,0.84875,no
220433363,2131.0534,2131.0552,2131.0746,10,32.7,0.027,20,0.29,0.84875,no
220433363,2131.1298,2131.1321,2131.1765,70,33.9,0.043,28,0.29,0.84875,no
220433363,2131.2041,2131.2045,2131.2184,10,32.0,0.008,5,0.29,0.84875,yes
220433363,2131.8189,2131.8416,2131.8582,20,33.3,0.02,11,0.29,0.84875,no
220433363,2132.0159,2132.0163,2132.0288,10,32.0,0.014,10,0.29,0.84875,yes
220433363,2132.7108,2132.7133,2132.7365,10,32.7,0.026,20,0.29,0.84875,yes
220433363,2132.8256,2132.8261,2132.8399,10,32.5,0.012,8,0.29,0.84875,yes
220433363,2133.1277,2133.1288,2133.1432,10,32.5,0.009,3,0.29,0.84875,yes
220433363,2133.145,2133.1464,2133.1598,10,32.6,0.011,5,0.29,0.84875,yes
220433363,2133.4032,2133.4036,2133.4175,10,32.5,0.02,14,0.29,0.84875,yes
220433363,2134.5596,2134.5724,2134.599,20,33.2,0.049,37,0.29,0.84875,no
220433363,2134.7134,2134.7205,2134.7506,20,33.4,0.056,42,0.29,0.84875,no
220433363,2134.781,2134.7814,2134.795,10,32.5,0.018,12,0.29,0.84875,yes
220433363,2135.0016,2135.0066,2135.027,10,32.7,0.02,15,0.29,0.84875,yes
220433363,2135.0749,2135.0754,2135.0886,10,32.0,0.009,6,0.29,0.84875,yes
220433363,2135.134,2135.1354,2135.1488,10,32.0,0.007,4,0.29,0.84875,yes
220433363,2135.4652,2135.4666,2135.4927,10,33.1,0.051,38,0.29,0.84875,no
220433363,2136.9168,2136.9178,2136.9323,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2137.4574,2137.4618,2137.486,10,33.1,0.017,12,0.29,0.84875,no
220433363,2137.9898,2137.9914,2138.03,90,34.0,0.182,137,0.29,0.84875,no
220433363,2138.2157,2138.2173,2138.2509,20,33.4,0.032,23,0.29,0.84875,no
220433363,2138.3358,2138.3363,2138.355,10,32.5,0.016,12,0.29,0.84875,yes
220433363,2138.3692,2138.371,2138.3837,10,32.0,0.005,4,0.29,0.84875,yes
220433363,2138.4715,2138.4729,2138.4921,10,32.8,0.028,21,0.29,0.84875,no
220433363,2138.5305,2138.5312,2138.5458,10,32.7,0.019,11,0.29,0.84875,no
220433363,2138.6553,2138.6564,2138.671,10,32.3,0.008,4,0.29,0.84875,yes
220433363,2138.7099,2138.7104,2138.7273,10,33.1,0.024,13,0.29,0.84875,no
220433363,2138.9615,2138.962,2138.977,10,32.3,0.011,7,0.29,0.84875,yes
220433363,2139.0185,2139.0206,2139.0335,10,32.5,0.01,5,0.29,0.84875,yes
220433363,2139.0891,2139.0916,2139.1057,10,32.9,0.014,5,0.29,0.84875,no
220433363,2139.6243,2139.627,2139.6407,10,32.9,0.013,5,0.29,0.84875,no
220433363,2139.7907,2139.7921,2139.8053,10,32.3,0.013,9,0.29,0.84875,yes
220433363,2140.3217,2140.3222,2140.3358,10,32.3,0.016,11,0.29,0.84875,yes
220433363,2140.8099,2140.8113,2140.8259,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2145.6667,2145.6685,2145.703,50,33.7,0.231,176,0.29,0.84875,no
220433363,2145.7671,2145.7678,2145.7819,10,32.0,0.007,5,0.29,0.84875,yes
220433363,2146.1058,2146.1225,2146.1447,10,32.9,0.013,10,0.29,0.84875,yes
220433363,2146.2394,2146.2408,2146.2683,10,33.1,0.066,51,0.29,0.84875,no
220433363,2146.3188,2146.3192,2146.3338,10,32.8,0.018,10,0.29,0.84875,no
220433363,2146.3579,2146.3583,2146.3727,10,32.6,0.015,9,0.29,0.84875,no
220433363,2146.8296,2146.8408,2146.8683,10,32.5,0.005,4,0.29,0.84875,yes
220433363,2147.247,2147.2484,2147.2771,10,33.0,0.035,27,0.29,0.84875,no
220433363,2147.3134,2147.3139,2147.3285,10,32.6,0.018,11,0.29,0.84875,no
220433363,2147.7308,2147.7493,2147.7845,10,33.1,0.027,21,0.29,0.84875,no
220433363,2149.179,2149.1799,2149.1954,10,32.7,0.009,4,0.29,0.84875,yes
220433363,2149.4505,2149.4653,2149.4843,10,32.0,0.012,5,0.29,0.84875,yes
220433363,2149.6102,2149.6116,2149.632,10,32.8,0.05,38,0.29,0.84875,no
220433363,2149.769,2149.7706,2149.7829,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2150.1898,2150.1919,2150.2528,20,33.2,0.021,15,0.29,0.84875,yes
220433363,2151.0116,2151.0142,2151.0276,10,32.5,0.007,3,0.29,0.84875,yes
220433363,2151.0357,2151.0371,2151.0857,30,33.5,0.041,28,0.29,0.84875,no
220433363,2151.6722,2151.6748,2151.688,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2151.9123,2151.9306,2151.9595,10,33.0,0.011,7,0.29,0.84875,yes
220433363,2152.1493,2152.151,2152.1746,10,33.1,0.044,34,0.29,0.84875,no
220433363,2152.4338,2152.4442,2152.4746,40,33.6,0.156,119,0.29,0.84875,no
220433363,2152.7401,2152.7429,2152.778,20,33.3,0.024,17,0.29,0.84875,no
220433363,2153.6387,2153.6412,2153.6806,10,33.1,0.018,13,0.29,0.84875,no
220433363,2153.8901,2153.8924,2153.9058,10,32.6,0.01,5,0.29,0.84875,no
220433363,2154.0371,2154.0403,2154.0535,10,32.6,0.012,6,0.29,0.84875,yes
220433363,2154.225,2154.2336,2154.2482,10,33.1,0.021,7,0.29,0.84875,no
220433363,2154.6762,2154.6778,2154.7116,20,33.4,0.036,27,0.29,0.84875,no
220433363,2154.8498,2154.8503,2154.8653,10,32.7,0.01,6,0.29,0.84875,yes
220433363,2155.098,2155.0984,2155.1134,10,32.3,0.01,7,0.29,0.84875,yes
220433363,2155.3181,2155.3202,2155.3996,30,33.5,0.014,9,0.29,0.84875,no
220433363,2155.7151,2155.7165,2155.7475,10,33.2,0.039,28,0.29,0.84875,no
220433363,2155.7952,2155.7966,2155.8107,10,32.6,0.013,8,0.29,0.84875,yes
220433363,2156.0736,2156.0741,2156.0882,10,32.6,0.024,16,0.29,0.84875,no
220433363,2156.1813,2156.1996,2156.3065,190,34.3,0.087,65,0.29,0.84875,no
220433363,2156.5331,2156.5343,2156.5484,10,32.6,0.013,7,0.29,0.84875,yes
220433363,2159.0572,2159.0584,2159.09,20,33.2,0.023,12,0.29,0.84875,no
220433363,2159.5933,2159.5938,2159.609,10,32.3,0.008,4,0.29,0.84875,yes
220433363,2160.2419,2160.2426,2160.2563,10,32.0,0.007,4,0.29,0.84875,yes
220433363,2160.7172,2160.7186,2160.744,10,33.1,0.031,23,0.29,0.84875,no
220433363,2161.0151,2161.0165,2161.0297,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2161.6723,2161.6741,2161.688,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2161.7132,2161.7162,2161.7294,10,32.8,0.013,7,0.29,0.84875,yes
220433363,2161.7406,2161.7422,2161.7551,10,32.3,0.009,5,0.29,0.84875,yes
220433363,2162.4389,2162.4396,2162.4535,10,32.0,0.009,6,0.29,0.84875,yes
220433363,2162.5028,2162.5033,2162.5181,10,32.0,0.009,6,0.29,0.84875,yes
220433363,2163.6116,2163.613,2163.6278,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2163.89,2163.9528,2164.07,350,34.6,0.061,48,0.29,0.84875,no
220433363,2164.3415,2164.344,2164.3746,20,33.3,0.026,19,0.29,0.84875,no
220433363,2164.7486,2164.7586,2164.7919,10,33.0,0.016,12,0.29,0.84875,yes
220433363,2164.8246,2164.8262,2164.8493,10,32.9,0.018,14,0.29,0.84875,yes
220433363,2165.026,2165.0264,2165.0398,10,32.5,0.014,10,0.29,0.84875,yes
220433363,2165.1239,2165.128,2165.1776,180,34.3,0.203,150,0.29,0.84875,no
220433363,2165.5922,2165.5936,2165.6216,10,32.5,0.015,11,0.29,0.84875,yes
220433363,2166.0709,2166.0734,2166.1218,80,33.9,0.08,59,0.29,0.84875,no
220433363,2167.1234,2167.1246,2167.1405,10,32.9,0.018,10,0.29,0.84875,no
220433363,2167.1697,2167.1711,2167.2005,10,33.1,0.03,23,0.29,0.84875,no
220433363,2167.8452,2167.8472,2167.8787,20,33.4,0.072,54,0.29,0.84875,no
220433363,2167.9956,2168.0102,2168.0433,40,33.6,0.033,23,0.29,0.84875,no
220433363,2168.5894,2168.591,2168.6039,10,32.3,0.01,3,0.29,0.84875,yes
220433363,2169.231,2169.2405,2169.27,20,33.3,0.015,4,0.29,0.84875,no
220433363,2169.2799,2169.2806,2169.2951,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2169.4952,2169.4963,2169.51,10,32.3,0.009,6,0.29,0.84875,yes
220433363,2177.665,2177.6655,2177.6821,10,32.8,0.016,9,0.29,0.84875,no
220433363,2178.1722,2178.1729,2178.1877,10,32.7,0.012,6,0.29,0.84875,yes
220433363,2178.203,2178.2044,2178.2185,10,32.6,0.008,4,0.29,0.84875,yes
220433363,2178.2208,2178.2358,2178.2669,30,33.6,0.032,22,0.29,0.84875,no
220433363,2178.7368,2178.7389,2178.753,10,32.5,0.016,4,0.29,0.84875,yes
220433363,2179.6801,2179.6805,2179.6935,10,32.3,0.011,7,0.29,0.84875,yes
220433363,2180.1962,2180.1986,2180.2273,20,33.2,0.017,12,0.29,0.84875,no
220433363,2180.6926,2180.693,2180.706,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2181.0044,2181.0083,2181.0374,10,32.9,0.017,13,0.29,0.84875,yes
220433363,2181.2148,2181.2162,2181.24,20,33.3,0.033,18,0.29,0.84875,no
220433363,2181.6539,2181.6553,2181.6687,10,32.3,0.009,5,0.29,0.84875,yes
220433363,2181.8534,2181.8546,2181.8682,10,32.5,0.01,6,0.29,0.84875,yes
220433363,2182.0161,2182.0182,2182.04,10,32.9,0.013,6,0.29,0.84875,no
220433363,2183.0766,2183.0775,2183.0909,10,32.6,0.022,14,0.29,0.84875,no
220433363,2183.434,2183.4353,2183.4488,10,32.7,0.018,11,0.29,0.84875,yes
220433363,2183.7546,2183.7559,2183.7694,10,32.3,0.012,5,0.29,0.84875,yes
220433363,2183.8321,2183.8342,2183.8469,10,32.3,0.013,9,0.29,0.84875,yes
220433363,2183.8522,2183.8527,2183.8691,10,32.6,0.016,10,0.29,0.84875,no
220433363,2184.9821,2184.9839,2185.0138,20,33.2,0.062,47,0.29,0.84875,no
220433363,2185.6087,2185.6101,2185.6422,20,33.3,0.096,72,0.29,0.84875,no
220433363,2187.6932,2187.6946,2187.7177,10,33.0,0.047,36,0.29,0.84875,no
220433363,2189.0061,2189.0075,2189.0212,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2189.1156,2189.1172,2189.1598,80,34.0,0.226,170,0.29,0.84875,no
220433363,2189.6054,2189.6059,2189.62,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2189.6346,2189.6355,2189.6508,10,32.7,0.009,4,0.29,0.84875,yes
220433363,2189.7138,2189.7154,2189.7438,10,33.1,0.061,45,0.29,0.84875,no
220433363,2190.6077,2190.61,2190.6228,10,32.6,0.013,7,0.29,0.84875,yes
220433363,2190.6762,2190.6779,2190.6908,10,32.3,0.01,6,0.29,0.84875,yes
220433363,2193.8586,2193.8602,2193.8734,10,32.6,0.019,13,0.29,0.84875,yes
220433363,2194.0746,2194.075,2194.0908,10,32.7,0.013,7,0.29,0.84875,yes
220433363,2194.753,2194.7563,2194.7699,10,33.0,0.017,8,0.29,0.84875,no
220433363,2194.7966,2194.7982,2194.8259,20,33.3,0.055,41,0.29,0.84875,no
220433363,2194.8931,2194.8947,2194.9074,10,32.6,0.018,11,0.29,0.84875,yes
220433363,2194.9186,2194.9204,2194.9333,10,32.6,0.014,8,0.29,0.84875,yes
220433363,2195.3387,2195.3405,2195.3539,10,32.3,0.009,6,0.29,0.84875,yes
220433363,2195.7477,2195.7484,2195.762,10,32.0,0.01,7,0.29,0.84875,yes
220433363,2196.0021,2196.0037,2196.0354,10,33.0,0.019,14,0.29,0.84875,yes
220433363,2196.2194,2196.2211,2196.2347,10,32.6,0.012,7,0.29,0.84875,yes
220433363,2196.4861,2196.4868,2196.503,10,33.1,0.019,8,0.29,0.84875,no
220433363,2196.7113,2196.7127,2196.7266,10,32.6,0.029,20,0.29,0.84875,no
220433363,2197.0053,2197.0067,2197.0257,10,32.6,0.018,14,0.29,0.84875,yes
220433363,2197.2801,2197.281,2197.2958,10,32.6,0.013,8,0.29,0.84875,yes
220433363,2197.5775,2197.5787,2197.5937,10,32.0,0.009,6,0.29,0.84875,yes
220433363,2197.722,2197.7227,2197.7356,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2197.9854,2197.987,2198.0004,10,32.5,0.019,12,0.29,0.84875,no
220433363,2198.016,2198.0194,2198.0432,10,33.0,0.036,28,0.29,0.84875,no
220433363,2198.2398,2198.2403,2198.2553,10,32.7,0.012,7,0.29,0.84875,yes
220433363,2198.4368,2198.4386,2198.452,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2198.5014,2198.503,2198.5185,10,33.0,0.012,5,0.29,0.84875,yes
220433363,2198.7796,2198.781,2198.7939,10,32.3,0.007,5,0.29,0.84875,yes
220433363,2199.1884,2199.19,2199.2164,20,33.2,0.068,52,0.29,0.84875,no
220433363,2199.646,2199.6476,2199.6604,10,32.3,0.006,4,0.29,0.84875,yes
220433363,2201.9578,2201.9634,2201.99,10,32.5,0.014,4,0.29,0.84875,yes
220433363,2202.3071,2202.3085,2202.3214,10,32.0,0.006,3,0.29,0.84875,yes
220433363,2202.5041,2202.5057,2202.52,10,32.6,0.008,4,0.29,0.84875,yes
220433363,2202.7256,2202.7286,2202.7622,30,33.6,0.075,56,0.29,0.84875,no
220433363,2202.8279,2202.8499,2202.917,50,33.7,0.012,7,0.29,0.84875,no
220433363,2202.9629,2202.9659,2202.9865,10,32.7,0.014,11,0.29,0.84875,no
220433363,2203.196,2203.1971,2203.2101,10,32.3,0.015,10,0.29,0.84875,yes
220433363,2203.7108,2203.7328,2203.7767,20,33.4,0.013,6,0.29,0.84875,no
220433363,2203.9939,2203.9953,2204.0207,10,32.6,0.038,29,0.29,0.84875,no
220433363,2204.1774,2204.1781,2204.1925,10,32.5,0.009,5,0.29,0.84875,no
220433363,2205.155,2205.1564,2205.1762,10,32.7,0.034,26,0.29,0.84875,no
220433363,2205.2781,2205.2786,2205.2929,10,32.3,0.009,6,0.29,0.84875,yes
220433363,2205.5101,2205.5114,2205.5422,10,33.1,0.015,10,0.29,0.84875,no
220433363,2205.9517,2205.954,2205.9677,10,32.7,0.013,7,0.29,0.84875,no
220433363,2206.0904,2206.0908,2206.104,10,32.5,0.014,9,0.29,0.84875,yes
220433363,2206.1494,2206.151,2206.1656,10,32.9,0.019,10,0.29,0.84875,no
220433363,2206.7739,2206.7758,2206.7896,10,32.3,0.01,7,0.29,0.84875,yes
220433363,2207.0443,2207.0454,2207.0605,10,32.7,0.016,9,0.29,0.84875,no
220433363,2207.3049,2207.3061,2207.32,10,32.7,0.017,10,0.29,0.84875,yes
220433363,2207.3589,2207.3616,2207.3741,10,32.3,0.019,4,0.29,0.84875,yes
220433363,2207.663,2207.6649,2207.6952,20,33.3,0.046,35,0.29,0.84875,no
220433363,2208.0005,2208.0133,2208.0332,10,32.7,0.012,8,0.29,0.84875,yes
220433363,2208.3561,2208.3568,2208.3704,10,32.5,0.009,5,0.29,0.84875,yes
220433363,2208.572,2208.5734,2208.5949,20,33.3,0.056,40,0.29,0.84875,no
220433363,2208.6021,2208.6042,2208.6398,60,33.8,0.181,137,0.29,0.84875,no
220433363,2208.7718,2208.7741,2208.8049,10,32.9,0.016,12,0.29,0.84875,yes
220433363,2209.5637,2209.5642,2209.578,10,32.3,0.019,13,0.29,0.84875,yes
220433363,2210.7919,2210.7933,2210.809,10,33.0,0.027,15,0.29,0.84875,no
220433363,2210.9826,2210.9843,2211.0132,10,33.1,0.047,35,0.29,0.84875,no
220433363,2211.169,2211.1697,2211.1845,10,32.5,0.009,5,0.29,0.84875,yes
220433363,2211.3808,2211.4306,2211.4616,20,33.3,0.029,6,0.29,0.84875,yes
220433363,2212.2074,2212.237,2212.2682,20,33.2,0.015,11,0.29,0.84875,no
220433363,2212.4831,2212.4845,2212.4993,10,32.3,0.009,4,0.29,0.84875,yes
220433363,2212.6817,2212.6822,2212.6958,10,32.5,0.014,9,0.29,0.84875,yes
220433363,2213.0854,2213.1317,2213.1643,30,33.5,0.023,16,0.29,0.84875,yes
220433363,2213.3516,2213.3534,2213.3682,10,32.9,0.018,9,0.29,0.84875,no
220433363,2215.6416,2215.6441,2215.6974,10,33.1,0.012,6,0.29,0.84875,yes
220433363,2216.2305,2216.2309,2216.246,10,32.3,0.009,5,0.29,0.84875,yes
220433363,2216.3404,2216.342,2216.3557,10,32.6,0.012,6,0.29,0.84875,yes
220433363,2216.8054,2216.8059,2216.8198,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2217.1298,2217.1311,2217.1473,10,32.8,0.013,6,0.29,0.84875,no
220433363,2217.264,2217.2656,2217.2973,10,33.0,0.045,34,0.29,0.84875,no
220433363,2217.5047,2217.5068,2217.5323,20,33.2,0.041,31,0.29,0.84875,no
220433363,2217.9059,2217.9064,2217.9212,10,32.7,0.023,14,0.29,0.84875,no
220433363,2218.0772,2218.0786,2218.092,10,32.0,0.012,8,0.29,0.84875,yes
220433363,2218.3809,2218.3823,2218.3966,10,32.5,0.01,5,0.29,0.84875,yes
220433363,2219.0348,2219.0621,2219.0892,10,33.1,0.029,4,0.29,0.84875,yes
220433363,2219.1207,2219.1232,2219.1394,10,32.5,0.016,12,0.29,0.84875,yes
220433363,2219.336,2219.3373,2219.3503,10,32.3,0.017,11,0.29,0.84875,yes
220433363,2219.4647,2219.4651,2219.4792,10,32.9,0.026,15,0.29,0.84875,no
220433363,2219.7857,2219.7876,2219.8003,10,32.0,0.008,6,0.29,0.84875,yes
220433363,2219.8989,2219.901,2220.0116,100,34.0,0.05,36,0.29,0.84875,no
220433363,2220.1376,2220.139,2220.1651,10,33.1,0.032,24,0.29,0.84875,no
220433363,2220.2487,2220.2501,2220.2639,10,32.6,0.012,8,0.29,0.84875,yes
220433363,2220.354,2220.3545,2220.369,10,32.6,0.012,7,0.29,0.84875,yes
220433363,2220.3834,2220.385,2220.398,10,32.3,0.006,3,0.29,0.84875,yes
220433363,2220.7489,2220.7508,2220.7827,10,32.9,0.015,11,0.29,0.84875,no
220433363,2221.3878,2221.3889,2221.4109,10,32.0,0.008,6,0.29,0.84875,yes
220433363,2221.5942,2221.5966,2221.6283,10,32.7,0.017,12,0.29,0.84875,yes
220433363,2221.6556,2221.657,2221.6843,10,32.8,0.017,13,0.29,0.84875,no
220433363,2221.8977,2221.8982,2221.9114,10,32.3,0.019,13,0.29,0.84875,yes
220433363,2222.0398,2222.0438,2222.0739,20,33.2,0.035,26,0.29,0.84875,no
220433363,2222.219,2222.2204,2222.2343,10,32.8,0.022,13,0.29,0.84875,no
220433363,2222.6417,2222.6424,2222.6556,10,32.3,0.017,4,0.29,0.84875,yes
220433363,2222.663,2222.6644,2222.6819,10,33.0,0.03,22,0.29,0.84875,no
220433363,2223.3252,2223.3278,2223.3585,10,33.1,0.011,8,0.29,0.84875,yes
220433363,2223.365,2223.3678,2223.4115,20,33.4,0.015,8,0.29,0.84875,yes
220433363,2223.4481,2223.4491,2223.4685,10,32.8,0.013,10,0.29,0.84875,yes
220433363,2223.563,2223.5646,2223.59,10,33.0,0.05,38,0.29,0.84875,no
220433363,2223.8139,2223.8157,2223.8298,10,32.0,0.007,4,0.29,0.84875,yes
220433363,2224.1484,2224.1488,2224.162,10,32.5,0.007,3,0.29,0.84875,yes
220433363,2224.9875,2224.9891,2225.0259,30,33.5,0.119,90,0.29,0.84875,no
220433363,2225.756,2225.7576,2225.7708,10,32.5,0.013,7,0.29,0.84875,yes
220433363,2225.9592,2225.9634,2226.01,20,33.3,0.04,31,0.29,0.84875,no
220433363,2226.7198,2226.721,2226.7376,10,32.9,0.017,5,0.29,0.84875,yes
220433363,2226.7316,2226.7483,2226.7913,30,33.5,0.022,16,0.29,0.84875,yes
220433363,2227.305,2227.3057,2227.3196,10,32.6,0.014,8,0.29,0.84875,yes
220433363,2282.9139,2282.9153,2282.9348,10,32.9,0.038,29,0.29,0.84875,no
220433363,2283.0607,2283.0621,2283.0762,10,32.9,0.026,15,0.29,0.84875,no
220433363,2283.1093,2283.1114,2283.1382,20,33.3,0.051,38,0.29,0.84875,no
220433363,2283.1419,2283.1433,2283.1734,20,33.2,0.043,32,0.29,0.84875,no
220433363,2283.55,2283.5521,2283.5919,50,33.7,0.098,73,0.29,0.84875,no
220433363,2283.6396,2283.6419,2283.6813,30,33.5,0.053,39,0.29,0.84875,no
220433363,2284.0922,2284.0926,2284.1065,10,32.3,0.017,12,0.29,0.84875,yes
220433363,2284.1771,2284.1778,2284.1933,10,32.3,0.007,4,0.29,0.84875,yes
220433363,2284.4259,2284.4282,2284.4442,10,32.7,0.01,5,0.29,0.84875,yes
220433363,2284.5685,2284.5695,2284.5842,10,32.5,0.011,6,0.29,0.84875,yes
220433363,2284.8377,2284.8551,2284.8815,20,33.2,0.038,27,0.29,0.84875,no
220433363,2285.8349,2285.8368,2285.85,10,32.5,0.01,7,0.29,0.84875,yes
220433363,2286.0127,2286.0199,2286.0479,20,33.2,0.02,15,0.29,0.84875,no
220433363,2286.2248,2286.2273,2286.24,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2286.9386,2286.9391,2286.9532,10,32.8,0.016,10,0.29,0.84875,yes
220433363,2287.2303,2287.2317,2287.2451,10,32.5,0.013,8,0.29,0.84875,yes
220433363,2287.2706,2287.271,2287.2854,10,32.9,0.012,5,0.29,0.84875,yes
220433363,2287.6511,2287.6516,2287.6654,10,32.0,0.01,7,0.29,0.84875,yes
220433363,2287.7044,2287.7078,2287.7453,50,33.7,0.077,58,0.29,0.84875,no
220433363,2288.2157,2288.2175,2288.2309,10,32.3,0.008,4,0.29,0.84875,yes
220433363,2288.4796,2288.4819,2288.511,30,33.4,0.054,41,0.29,0.84875,no
220433363,2288.802,2288.8034,2288.8321,10,32.8,0.025,19,0.29,0.84875,no
220433363,2289.0474,2289.0483,2289.0619,10,32.7,0.032,21,0.29,0.84875,no
220433363,2290.4055,2290.4073,2290.4216,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2290.4684,2290.4703,2290.5031,20,33.3,0.028,20,0.29,0.84875,no
220433363,2290.6274,2290.63,2290.6439,10,32.8,0.014,6,0.29,0.84875,no
220433363,2291.329,2291.3307,2291.3626,20,33.3,0.074,56,0.29,0.84875,no
220433363,2291.9253,2291.9267,2291.9406,10,32.6,0.01,6,0.29,0.84875,yes
220433363,2292.3533,2292.3538,2292.3698,10,32.5,0.016,10,0.29,0.84875,yes
220433363,2296.5729,2296.5734,2296.5873,10,32.5,0.013,8,0.29,0.84875,yes
220433363,2298.0988,2298.1026,2298.1153,10,32.7,0.012,6,0.29,0.84875,yes
220433363,2298.5037,2298.5049,2298.5268,10,32.3,0.017,13,0.29,0.84875,yes
220433363,2298.5588,2298.5625,2298.5764,10,32.9,0.014,6,0.29,0.84875,yes
220433363,2298.6912,2298.7083,2298.7384,10,33.1,0.012,9,0.29,0.84875,yes
220433363,2298.7667,2298.7683,2298.7835,10,32.6,0.01,3,0.29,0.84875,yes
220433363,2299.0058,2299.0069,2299.0196,10,32.3,0.008,5,0.29,0.84875,yes
220433363,2299.106,2299.1079,2299.122,10,32.8,0.014,8,0.29,0.84875,yes
220433363,2299.3086,2299.3104,2299.3407,10,33.2,0.066,50,0.29,0.84875,no
220433363,2299.5528,2299.5555,2299.5942,20,33.4,0.018,12,0.29,0.84875,yes
220433363,2299.6104,2299.6125,2299.625,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2299.9275,2299.9287,2299.9423,10,32.5,0.018,12,0.29,0.84875,yes
220433363,2300.3657,2300.3676,2300.3812,10,32.9,0.013,3,0.29,0.84875,yes
220433363,2300.3882,2300.3898,2300.4284,40,33.6,0.052,36,0.29,0.84875,no
220433363,2300.5803,2300.5808,2300.5939,10,32.3,0.011,7,0.29,0.84875,yes
220433363,2300.88,2300.8891,2300.918,20,33.2,0.017,5,0.29,0.84875,no
220433363,2300.9581,2300.9611,2300.9747,10,32.5,0.008,4,0.29,0.84875,yes
220433363,2301.0939,2301.0946,2301.1076,10,32.0,0.006,4,0.29,0.84875,yes
220433363,2301.8365,2301.837,2301.8516,10,32.5,0.013,8,0.29,0.84875,yes
220433363,2302.5094,2302.5099,2302.524,10,32.5,0.013,8,0.29,0.84875,yes
220433363,2303.0115,2303.014,2303.0307,10,32.7,0.017,13,0.29,0.84875,yes
220433363,2303.4846,2303.4856,2303.52,20,33.3,0.02,9,0.29,0.84875,no
220433363,2304.0372,2304.0381,2304.0513,10,32.3,0.012,8,0.29,0.84875,yes
220433363,2304.1788,2304.1795,2304.1939,10,32.6,0.011,6,0.29,0.84875,yes
220433363,2305.4001,2305.402,2305.4163,10,32.5,0.015,10,0.29,0.84875,yes
220433363,2305.4177,2305.4191,2305.432,10,32.0,0.008,5,0.29,0.84875,yes
220539110,2065.5943,2065.5959,2065.6105,10,33.6,0.02,6,0.29,0.77292,yes
220539110,2066.2959,2066.2964,2066.3117,10,33.3,0.019,6,0.29,0.77292,yes
220539110,2068.7166,2068.7182,2068.7316,10,33.3,0.017,5,0.29,0.77292,yes
220539110,2076.1366,2076.1382,2076.1542,10,33.7,0.024,6,0.29,0.77292,yes
220539110,2078.6804,2078.6832,2078.723,70,34.4,0.045,15,0.29,0.77292,no
220539110,2080.5594,2080.5742,2080.5966,10,33.5,0.013,5,0.29,0.77292,yes
220539110,2082.3187,2082.3191,2082.3349,10,33.6,0.021,5,0.29,0.77292,yes
220539110,2088.4264,2088.4268,2088.4423,10,33.3,0.018,5,0.29,0.77292,yes
220539110,2108.4049,2108.4082,2108.4283,10,33.4,0.022,6,0.29,0.77292,yes
220539110,2109.7033,2109.7042,2109.7176,10,33.2,0.02,6,0.29,0.77292,yes
220539110,2119.5739,2119.5755,2119.5886,10,33.6,0.02,4,0.29,0.77292,yes
220539110,2123.6423,2123.6456,2123.6761,20,33.8,0.043,17,0.29,0.77292,no
220539110,2133.9045,2133.9096,2133.9313,10,33.7,0.016,6,0.29,0.77292,yes
220539110,2134.5329,2134.5348,2134.5655,10,33.6,0.021,8,0.29,0.77292,yes
220539110,2136.0764,2136.0785,2136.1102,10,33.4,0.024,9,0.29,0.77292,yes
220539110,2136.2711,2136.2722,2136.2861,10,33.1,0.016,6,0.29,0.77292,yes
220539110,2139.5393,2139.5414,2139.5557,10,33.6,0.022,5,0.29,0.77292,yes
220539110,2140.8272,2140.8296,2140.8448,10,32.9,0.014,4,0.29,0.77292,yes
220622233,2217.4488,2217.4513,2217.4772,10,33.5,0.027,7,0.42,5.3973,yes
220622233,2218.7555,2218.7582,2218.7895,20,33.8,0.046,12,0.42,5.3973,no
220622233,2224.4572,2224.4635,2224.5158,70,34.3,0.063,15,0.42,5.3973,no
224225152,2088.4784,2088.4821,2088.617,100,34.0,0.068,22,0.29,3.536,no
224225152,2090.1335,2090.1351,2090.1633,20,33.4,0.058,18,0.29,3.536,no
224225152,2090.2189,2090.2252,2090.2763,30,33.5,0.042,13,0.29,3.536,no
224225152,2090.738,2090.7411,2090.785,40,33.6,0.051,18,0.29,3.536,no
224225152,2090.7694,2090.8191,2090.8332,10,33.0,0.047,17,0.29,3.536,yes
224225152,2091.2048,2091.211,2091.2344,10,32.7,0.016,4,0.29,3.536,yes
224225152,2091.4888,2091.4902,2091.5131,10,32.9,0.042,14,0.29,3.536,yes
224225152,2093.2835,2093.2856,2093.318,10,32.8,0.022,4,0.29,3.536,yes
224225152,2094.9518,2094.9536,2094.98,120,34.1,0.342,109,0.29,3.536,no
224225152,2096.3543,2096.3693,2096.3927,10,33.0,0.029,9,0.29,3.536,yes
224225152,2102.7818,2102.7924,2102.8354,20,33.2,0.016,5,0.29,3.536,yes
224225152,2105.772,2105.7745,2105.802,10,33.1,0.029,9,0.29,3.536,yes
224225152,2108.3555,2108.3587,2108.3941,10,32.7,0.013,4,0.29,3.536,yes
224225152,2109.1661,2109.1689,2109.1834,10,32.5,0.034,4,0.29,3.536,yes
224225152,2109.8006,2109.801,2109.8165,10,32.3,0.029,5,0.29,3.536,yes
224225152,2109.9566,2109.9589,2109.992,20,33.2,0.027,8,0.29,3.536,yes
224225152,2111.3288,2111.3341,2111.3792,30,33.5,0.032,10,0.29,3.536,yes
224225152,2111.4253,2111.4262,2111.448,10,33.0,0.03,9,0.29,3.536,yes
224225152,2111.8371,2111.8401,2111.8993,50,33.7,0.069,22,0.29,3.536,no
224225152,2112.0625,2112.0646,2112.0896,10,32.8,0.018,4,0.29,3.536,yes
224225152,2112.1109,2112.1114,2112.1255,10,32.3,0.027,8,0.29,3.536,yes
229807000,2036.7542,2036.7556,2036.7692,10,33.5,0.024,4,0.36,0.37449,yes
229807000,2036.9452,2036.947,2036.9725,30,33.8,0.057,14,0.36,0.37449,no
229807000,2037.2276,2037.2396,2037.2628,20,33.7,0.026,6,0.36,0.37449,yes
229807000,2043.347,2043.3516,2043.39,60,34.2,0.038,4,0.36,0.37449,no
229807000,2043.5634,2043.5724,2043.6796,580,35.2,0.294,74,0.36,0.37449,no
229807000,2047.1498,2047.1502,2047.1636,10,32.4,0.026,6,0.36,0.37449,yes
229807000,2050.5859,2050.5869,2050.6005,10,33.1,0.02,4,0.36,0.37449,yes
229807000,2051.5332,2051.5352,2051.5656,50,34.1,0.061,15,0.36,0.37449,no
229807000,2052.6642,2052.6672,2052.6804,10,33.4,0.024,4,0.36,0.37449,yes
229807000,2055.5381,2055.5395,2055.5758,40,34.0,0.057,14,0.36,0.37449,no
229807000,2056.5177,2056.5191,2056.532,10,33.2,0.032,7,0.36,0.37449,yes
229807000,2064.5939,2064.6129,2064.6358,10,33.3,0.032,9,0.36,0.37449,no
229807000,2064.6374,2064.6393,2064.6624,30,33.9,0.061,15,0.36,0.37449,no
229807000,2066.7337,2066.7353,2066.7705,70,34.2,0.128,32,0.36,0.37449,no
229807000,2066.9703,2066.9728,2066.9848,10,32.7,0.016,3,0.36,0.37449,yes
229807000,2068.1906,2068.192,2068.2052,10,33.3,0.025,5,0.36,0.37449,yes
229807000,2075.3302,2075.3309,2075.3665,60,34.2,0.093,22,0.36,0.37449,no
229807000,2079.9799,2079.9813,2080.0,10,33.3,0.025,6,0.36,0.37449,yes
229807000,2080.3424,2080.3454,2080.3829,120,34.5,0.228,58,0.36,0.37449,no
229807000,2082.5329,2082.5386,2082.5773,30,33.9,0.024,6,0.36,0.37449,yes
231017428,2088.3722,2088.4217,2088.5138,10,33.2,0.019,11,0.48,3.0147,yes
231017428,2088.9527,2088.959,2089.0587,40,33.8,0.037,18,0.48,3.0147,no
231017428,2090.08,2090.0824,2090.1365,10,33.2,0.011,6,0.48,3.0147,yes
231017428,2090.1918,2090.1932,2090.2134,10,32.9,0.025,12,0.48,3.0147,yes
231017428,2090.505,2090.5092,2090.5682,10,33.0,0.011,5,0.48,3.0147,yes
231017428,2091.4395,2091.4451,2091.5154,10,33.4,0.012,6,0.48,3.0147,yes
231017428,2092.0648,2092.0692,2092.1131,30,33.7,0.049,23,0.48,3.0147,no
231017428,2092.3946,2092.4032,2092.4578,20,33.5,0.025,12,0.48,3.0147,no
231017428,2093.0252,2093.0294,2093.0497,10,32.8,0.016,8,0.48,3.0147,yes
231017428,2093.1324,2093.1361,2093.1775,10,33.4,0.014,7,0.48,3.0147,yes
231017428,2093.5981,2093.6088,2093.6467,10,33.1,0.015,5,0.48,3.0147,yes
231017428,2094.2629,2094.2643,2094.2854,10,32.7,0.016,8,0.48,3.0147,yes
231017428,2094.9331,2094.9349,2094.9618,10,32.9,0.011,5,0.48,3.0147,yes
231017428,2095.2727,2095.275,2095.2997,10,32.9,0.011,5,0.48,3.0147,yes
231017428,2095.3546,2095.3562,2095.3888,20,33.5,0.025,11,0.48,3.0147,no
231017428,2096.2479,2096.2498,2096.277,10,32.9,0.02,10,0.48,3.0147,yes
231017428,2098.4109,2098.4155,2098.4673,20,33.5,0.06,29,0.48,3.0147,no
231017428,2102.5579,2102.5768,2102.64,20,33.6,0.011,5,0.48,3.0147,yes
231017428,2103.7324,2103.744,2103.8757,160,34.4,0.092,44,0.48,3.0147,no
231017428,2104.9683,2104.9704,2104.9889,10,33.1,0.028,13,0.48,3.0147,yes
231017428,2105.0468,2105.0491,2105.1132,50,33.9,0.16,77,0.48,3.0147,no
231017428,2105.3512,2105.3528,2105.387,10,33.1,0.014,7,0.48,3.0147,yes
231017428,2105.6412,2105.6428,2105.6972,10,33.3,0.03,14,0.48,3.0147,yes
231017428,2106.0153,2106.0218,2106.0474,10,33.0,0.011,5,0.48,3.0147,yes
231017428,2106.5011,2106.515,2106.5442,20,33.6,0.025,12,0.48,3.0147,no
231017428,2106.5697,2106.5724,2106.5919,10,32.8,0.011,5,0.48,3.0147,yes
231017428,2106.95,2106.9516,2107.0062,30,33.6,0.023,11,0.48,3.0147,no
231017428,2107.6724,2107.675,2107.6935,10,32.8,0.012,5,0.48,3.0147,yes
231017428,2108.3278,2108.3296,2108.362,10,33.2,0.016,7,0.48,3.0147,yes
231017428,2108.7053,2108.7088,2108.768,20,33.6,0.034,16,0.48,3.0147,no
231017428,2109.7956,2109.7986,2109.8275,10,33.0,0.012,6,0.48,3.0147,yes
231017428,2109.8578,2109.8655,2109.8997,10,33.3,0.016,8,0.48,3.0147,yes
231017428,2112.7453,2112.7488,2112.7853,10,33.2,0.04,20,0.48,3.0147,no
231020638,2063.4887,2063.4901,2063.5047,20,33.5,0.059,10,0.29,1.63726,no
231020638,2065.3682,2065.3696,2065.3844,10,33.3,0.04,7,0.29,1.63726,no
231020638,2065.7788,2065.7828,2065.7974,20,33.6,0.045,6,0.29,1.63726,yes
231020638,2067.2474,2067.2483,2067.265,20,33.6,0.045,7,0.29,1.63726,yes
231020638,2070.8796,2070.8815,2070.9104,20,33.5,0.035,7,0.29,1.63726,yes
231020638,2077.8705,2077.8731,2077.8918,10,33.3,0.038,8,0.29,1.63726,yes
231020638,2078.0488,2078.0495,2078.068,20,33.5,0.041,7,0.29,1.63726,yes
231020638,2078.8671,2078.8687,2078.9032,30,33.7,0.065,13,0.29,1.63726,no
231020638,2079.2671,2079.2689,2079.2983,30,33.8,0.07,14,0.29,1.63726,no
231020638,2084.1246,2084.1271,2084.1544,10,33.4,0.033,7,0.29,1.63726,yes
231020638,2084.1965,2084.1991,2084.2236,20,33.6,0.035,7,0.29,1.63726,no
231020638,2090.057,2090.0612,2090.0933,90,34.2,0.098,18,0.29,1.63726,no
231020638,2092.3744,2092.3762,2092.4084,10,33.4,0.03,4,0.29,1.63726,yes
231020638,2094.4927,2094.5001,2094.5248,20,33.5,0.055,12,0.29,1.63726,yes
231020638,2095.9804,2095.9848,2096.0167,60,34.0,0.06,12,0.29,1.63726,no
231020638,2097.1728,2097.1751,2097.207,10,33.3,0.026,4,0.29,1.63726,yes
231020638,2102.6128,2102.6142,2102.6292,10,33.2,0.033,6,0.29,1.63726,yes
231020638,2103.0339,2103.0374,2103.0508,10,33.3,0.027,4,0.29,1.63726,yes
231020638,2104.0522,2104.0529,2104.067,10,32.9,0.019,3,0.29,1.63726,yes
231020638,2104.948,2104.9496,2104.9859,100,34.3,0.226,45,0.29,1.63726,no
231020638,2106.7834,2106.785,2106.83,40,33.8,0.057,12,0.29,1.63726,no
231020638,2108.5089,2108.5093,2108.5248,10,33.2,0.029,5,0.29,1.63726,yes
231020638,2110.2216,2110.2232,2110.2392,20,33.4,0.026,3,0.29,1.63726,yes
231020638,2111.8195,2111.8223,2111.8505,20,33.6,0.06,12,0.29,1.63726,yes
231267979,2064.9884,2064.9921,2065.0567,50,34.2,0.059,18,0.36,no,no
231267979,2065.9111,2065.912,2065.9338,10,32.9,0.015,5,0.36,no,yes
231267979,2066.6618,2066.6685,2066.7111,10,33.5,0.014,4,0.36,no,yes
231267979,2068.9046,2068.906,2068.9181,10,32.8,0.051,15,0.36,no,yes
231267979,2069.7965,2069.8046,2069.831,10,32.9,0.017,4,0.36,no,yes
231267979,2071.3241,2071.3257,2071.3449,10,32.8,0.015,5,0.36,no,yes
231267979,2076.2113,2076.2182,2076.2412,10,33.2,0.015,5,0.36,no,yes
231267979,2077.2495,2077.299,2077.3548,60,34.2,0.062,19,0.36,no,no
231267979,2079.1527,2079.1592,2079.2668,120,34.5,0.127,39,0.36,no,no
231267979,2080.2191,2080.2298,2080.2707,20,33.7,0.024,5,0.36,no,yes
231267979,2082.7297,2082.7318,2082.7503,10,33.1,0.022,7,0.36,no,yes
231799463,2236.134,2236.1546,2236.3002,1160,32.1,0.59,145,0.2,no,no
231835378,2062.4782,2062.4814,2062.4985,10,32.3,0.021,5,0.29,no,yes
231835378,2064.0842,2064.0858,2064.1013,10,32.0,0.018,5,0.29,no,yes
231835378,2078.105,2078.1112,2078.1385,10,32.3,0.013,4,0.29,no,yes
231835378,2080.0744,2080.0758,2080.0976,20,32.8,0.135,33,0.29,no,no
231835378,2080.7867,2080.7911,2080.8203,10,32.3,0.029,8,0.29,no,yes
231835378,2082.845,2082.8462,2082.8705,10,32.2,0.02,5,0.29,no,yes
231835378,2084.0781,2084.0791,2084.0964,10,32.3,0.037,9,0.29,no,yes
231835378,2090.0092,2090.0112,2090.0302,10,32.3,0.025,6,0.29,no,yes
231835378,2090.6622,2090.664,2090.6791,10,32.3,0.031,7,0.29,no,yes
231835378,2094.871,2094.8723,2094.8918,10,32.6,0.052,12,0.29,no,yes
231835378,2105.6762,2105.6827,2105.7245,10,32.6,0.062,16,0.29,no,yes
231835378,2105.8553,2105.8574,2105.875,10,32.4,0.023,6,0.29,no,yes
231835378,2106.2081,2106.2111,2106.2574,20,32.8,0.035,6,0.29,no,yes
231835378,2109.1912,2109.1939,2109.2303,40,33.2,0.228,55,0.29,no,no
231835378,2112.2406,2112.246,2112.2617,10,32.2,0.031,8,0.29,no,yes
234290432,2064.6696,2064.6745,2064.7397,100,34.6,0.086,25,0.48,4.8298,no
234290432,2066.8872,2066.893,2066.915,20,33.7,0.032,9,0.48,4.8298,no
234290432,2067.1845,2067.187,2067.2099,20,33.8,0.036,10,0.48,4.8298,no
234290432,2069.8083,2069.8104,2069.8594,60,34.4,0.109,32,0.48,4.8298,no
234290432,2070.9842,2070.9877,2071.0076,10,33.3,0.022,6,0.48,4.8298,yes
234290432,2077.2187,2077.2203,2077.2485,10,33.4,0.017,5,0.48,4.8298,yes
234290432,2082.8031,2082.8036,2082.8411,20,33.7,0.017,5,0.48,4.8298,yes
234506911,2062.5786,2062.5805,2062.6222,40,34.0,0.083,21,0.46,4.938,no
234506911,2063.0731,2063.0745,2063.1057,20,33.7,0.042,11,0.46,4.938,no
234506911,2065.5319,2065.5356,2065.5639,30,33.9,0.049,12,0.46,4.938,no
234506911,2065.6211,2065.6238,2065.652,10,33.5,0.021,5,0.46,4.938,no
234506911,2066.8433,2066.869,2066.9266,100,34.4,0.037,9,0.46,4.938,no
234506911,2068.3148,2068.3174,2068.3331,10,33.2,0.017,4,0.46,4.938,yes
234506911,2068.4051,2068.4065,2068.4243,10,33.0,0.018,4,0.46,4.938,yes
234506911,2071.2299,2071.2324,2071.2989,90,34.4,0.087,21,0.46,4.938,no
234506911,2071.4568,2071.4646,2071.51,470,35.1,0.312,79,0.46,4.938,no
234506911,2077.0531,2077.0549,2077.0737,10,33.2,0.019,5,0.46,4.938,yes
234506911,2080.6756,2080.6795,2080.7068,30,33.8,0.039,9,0.46,4.938,no
234506911,2082.1466,2082.1494,2082.1748,10,33.5,0.022,5,0.46,4.938,yes
234506911,2083.9501,2083.9582,2083.9892,20,33.7,0.048,12,0.46,4.938,yes
234506911,2088.9436,2088.9471,2088.9887,30,34.0,0.038,9,0.46,4.938,no
234506911,2089.7547,2089.7577,2089.8917,1140,35.5,0.802,202,0.46,4.938,no
234506911,2090.1952,2090.197,2090.2299,20,33.8,0.053,13,0.46,4.938,no
234506911,2093.0581,2093.0598,2093.088,10,33.3,0.02,5,0.46,4.938,yes
234506911,2093.575,2093.5766,2093.6095,10,33.5,0.022,5,0.46,4.938,yes
234506911,2094.8944,2094.8965,2094.9342,40,34.0,0.037,9,0.46,4.938,no
234506911,2095.2373,2095.2403,2095.2632,10,33.4,0.02,5,0.46,4.938,yes
234506911,2095.8562,2095.8792,2095.9875,360,35.0,0.093,23,0.46,4.938,no
234506911,2097.3433,2097.3446,2097.3763,10,33.5,0.033,8,0.46,4.938,no
234506911,2103.9172,2103.9207,2103.9827,240,34.8,0.347,87,0.46,4.938,no
234506911,2104.7181,2104.7214,2104.7834,160,34.6,0.199,49,0.46,4.938,no
234506911,2105.6177,2105.619,2105.6422,10,33.4,0.024,6,0.46,4.938,yes
234506911,2106.6838,2106.6857,2106.7042,10,33.1,0.021,4,0.46,4.938,yes
234506911,2107.0662,2107.0683,2107.1033,20,33.8,0.042,11,0.46,4.938,no
234506911,2109.2078,2109.2095,2109.2321,10,33.5,0.029,7,0.46,4.938,yes
234506911,2112.2027,2112.2052,2112.2402,20,33.7,0.036,9,0.46,4.938,yes
234506911,2112.8399,2112.8416,2112.8702,10,33.5,0.027,7,0.46,4.938,yes
234509975,2063.2974,2063.3125,2063.4069,80,33.9,0.039,7,0.36,14.57,no
234509975,2069.2878,2069.2904,2069.3197,20,33.3,0.049,9,0.36,14.57,yes
234509975,2071.3628,2071.3647,2071.4015,20,33.4,0.063,12,0.36,14.57,yes
234509975,2077.2082,2077.2288,2077.2726,40,33.6,0.024,4,0.36,14.57,yes
234509975,2088.3312,2088.3335,2088.3633,10,32.0,0.023,5,0.36,14.57,yes
234509975,2096.1765,2096.1825,2096.2688,270,34.5,0.174,32,0.36,14.57,no
234509975,2105.0782,2105.0798,2105.1099,20,33.3,0.058,11,0.36,14.57,yes
234509975,2108.2478,2108.2495,2108.2714,10,32.8,0.024,5,0.36,14.57,yes
237885807,2063.6788,2063.6939,2063.751,280,34.6,0.291,56,0.24,0.91467,no
237885807,2064.1899,2064.1913,2064.2096,10,33.0,0.025,5,0.24,0.91467,yes
237885807,2066.1238,2066.1254,2066.174,40,33.7,0.063,12,0.24,0.91467,no
237885807,2067.8268,2067.8319,2067.909,50,33.8,0.029,6,0.24,0.91467,yes
237885807,2077.6924,2077.694,2077.7139,10,33.2,0.034,6,0.24,0.91467,yes
237885807,2078.4697,2078.4716,2078.4947,20,33.4,0.033,6,0.24,0.91467,yes
237885807,2080.091,2080.123,2080.1665,110,34.2,0.087,17,0.24,0.91467,no
237885807,2081.4691,2081.4725,2081.5065,40,33.8,0.088,17,0.24,0.91467,no
237885807,2083.9575,2083.96,2083.9799,10,33.0,0.036,7,0.24,0.91467,yes
237885807,2084.2355,2084.2385,2084.31,120,34.2,0.098,18,0.24,0.91467,no
237885807,2090.2753,2090.2767,2090.298,10,33.3,0.035,6,0.24,0.91467,yes
237885807,2090.8487,2090.8517,2090.8841,20,33.3,0.032,6,0.24,0.91467,yes
237885807,2091.5151,2091.5179,2091.5445,10,33.2,0.03,6,0.24,0.91467,yes
237885807,2094.3089,2094.3105,2094.3588,30,33.6,0.044,8,0.24,0.91467,yes
237885807,2097.9216,2097.9246,2097.9512,10,32.9,0.027,6,0.24,0.91467,yes
237885807,2102.4109,2102.4132,2102.4402,10,33.3,0.042,7,0.24,0.91467,yes
237885807,2103.5835,2103.5852,2103.6115,10,33.0,0.027,6,0.24,0.91467,yes
237885807,2105.6724,2105.6821,2105.7069,10,33.1,0.023,4,0.24,0.91467,yes
237885807,2106.2694,2106.3189,2106.4071,100,34.2,0.033,7,0.24,0.91467,yes
237885807,2110.7973,2110.8006,2110.8325,20,33.4,0.026,5,0.24,0.91467,yes
238176832,2043.0856,2043.087,2043.1085,10,32.2,0.03,10,0.24,0.5265,yes
238176832,2044.2208,2044.2226,2044.2462,10,32.2,0.034,12,0.24,0.5265,yes
238176832,2046.8071,2046.8085,2046.8319,10,32.6,0.04,13,0.24,0.5265,yes
238176832,2052.4364,2052.4431,2052.5171,160,33.7,0.097,33,0.24,0.5265,no
238176832,2057.8952,2057.898,2057.9616,230,33.8,0.505,174,0.24,0.5265,no
238176832,2062.832,2062.839,2062.9443,100,33.5,0.073,25,0.24,0.5265,no
238176832,2064.3093,2064.3098,2064.3262,10,32.2,0.021,7,0.24,0.5265,yes
238176832,2065.0575,2065.0593,2065.0762,10,32.1,0.014,5,0.24,0.5265,yes
238176832,2065.0855,2065.0873,2065.107,10,32.6,0.071,24,0.24,0.5265,no
238176832,2068.7727,2068.7806,2068.8035,10,32.4,0.014,5,0.24,0.5265,yes
238176832,2071.1426,2071.144,2071.166,10,32.1,0.018,6,0.24,0.5265,yes
238176832,2077.2734,2077.275,2077.2919,10,32.4,0.051,18,0.24,0.5265,yes
238176832,2078.4018,2078.4041,2078.431,20,32.8,0.078,27,0.24,0.5265,no
238176832,2079.7384,2079.7439,2079.799,10,32.4,0.017,4,0.24,0.5265,yes
238176832,2080.2351,2080.2381,2080.2985,20,32.8,0.04,14,0.24,0.5265,no
238176832,2080.7319,2080.7698,2080.811,20,32.6,0.026,10,0.24,0.5265,yes
238176832,2081.409,2081.418,2081.4404,10,32.1,0.014,5,0.24,0.5265,yes
238176832,2082.5717,2082.5733,2082.5916,10,32.4,0.031,10,0.24,0.5265,yes
246897668,2176.9272,2176.952,2177.0156,10,32.7,0.01,5,0.26,1.37201,yes
246897668,2177.4733,2177.4765,2177.5073,10,33.0,0.01,6,0.26,1.37201,yes
246897668,2177.5939,2177.5957,2177.626,10,33.1,0.021,12,0.26,1.37201,no
246897668,2177.783,2177.7851,2177.8173,10,33.1,0.024,14,0.26,1.37201,no
246897668,2178.0448,2178.0545,2178.0897,10,33.2,0.013,7,0.26,1.37201,yes
246897668,2178.7629,2178.7865,2178.8416,30,33.6,0.017,10,0.26,1.37201,no
246897668,2179.3724,2179.3731,2179.4205,10,33.1,0.011,3,0.26,1.37201,yes
246897668,2179.6585,2179.6884,2179.7025,10,32.7,0.009,7,0.26,1.37201,yes
246897668,2179.8483,2179.8978,2180.0295,10,33.1,0.016,11,0.26,1.37201,yes
246897668,2180.3258,2180.3268,2180.3573,10,32.8,0.018,10,0.26,1.37201,yes
246897668,2181.0844,2181.0858,2181.1344,10,33.0,0.03,18,0.26,1.37201,yes
246897668,2182.2627,2182.2675,2182.2962,10,32.7,0.009,5,0.26,1.37201,yes
246897668,2182.3552,2182.3583,2182.4235,60,33.9,0.081,47,0.26,1.37201,no
246897668,2182.4854,2182.493,2182.5272,10,32.8,0.008,5,0.26,1.37201,yes
246897668,2183.3143,2183.3147,2183.3312,10,32.1,0.01,5,0.26,1.37201,yes
246897668,2183.3752,2183.3858,2183.4122,10,32.9,0.011,7,0.26,1.37201,yes
246897668,2183.6154,2183.6191,2183.7238,40,33.7,0.033,19,0.26,1.37201,no
246897668,2184.1032,2184.1138,2184.1615,10,33.3,0.009,5,0.26,1.37201,yes
246897668,2184.534,2184.5353,2184.5629,10,33.0,0.014,6,0.26,1.37201,yes
246897668,2184.8275,2184.8291,2184.8728,20,33.3,0.02,11,0.26,1.37201,no
246897668,2188.4876,2188.4881,2188.5119,10,32.9,0.02,12,0.26,1.37201,yes
246897668,2189.4133,2189.4154,2189.4756,10,33.0,0.032,19,0.26,1.37201,yes
246897668,2190.4404,2190.4436,2190.4733,10,33.0,0.021,13,0.26,1.37201,yes
246897668,2190.7712,2190.7781,2190.8189,10,32.8,0.019,12,0.26,1.37201,yes
246897668,2191.046,2191.0511,2191.111,40,33.7,0.021,12,0.26,1.37201,no
246897668,2191.3457,2191.3478,2191.3767,10,33.2,0.024,14,0.26,1.37201,no
246897668,2191.4904,2191.4934,2191.5193,10,33.2,0.019,11,0.26,1.37201,no
246897668,2191.6719,2191.6744,2191.7057,10,33.2,0.027,15,0.26,1.37201,no
246897668,2192.201,2192.2265,2192.267,20,33.3,0.016,10,0.26,1.37201,yes
246897668,2192.3094,2192.3149,2192.3376,10,32.7,0.016,10,0.26,1.37201,yes
246897668,2193.0566,2193.0573,2193.0783,10,32.8,0.027,15,0.26,1.37201,yes
246897668,2193.3619,2193.3642,2193.3901,10,33.0,0.021,13,0.26,1.37201,yes
246897668,2193.911,2193.9154,2193.9418,10,33.0,0.021,12,0.26,1.37201,yes
246897668,2194.6258,2194.6262,2194.6586,10,32.7,0.008,5,0.26,1.37201,yes
246897668,2195.7239,2195.726,2195.741,10,32.6,0.009,4,0.26,1.37201,yes
246897668,2198.5743,2198.5831,2198.6069,10,32.9,0.017,6,0.26,1.37201,yes
246897668,2199.0252,2199.0315,2199.0595,10,32.6,0.01,6,0.26,1.37201,yes
246897668,2199.238,2199.2398,2199.272,10,33.1,0.018,10,0.26,1.37201,yes
248354845,2116.2961,2116.2966,2116.3109,10,32.7,0.028,5,0.24,0.522132,yes
248354845,2117.6515,2117.6531,2117.6721,10,32.9,0.022,5,0.24,0.522132,yes
248354845,2119.0983,2119.0996,2119.1267,20,33.5,0.058,12,0.24,0.522132,no
248354845,2119.3899,2119.3904,2119.4038,10,32.6,0.022,4,0.24,0.522132,yes
248354845,2119.526,2119.5342,2119.5698,20,33.5,0.038,8,0.24,0.522132,yes
248354845,2119.9779,2119.9795,2120.0696,80,34.0,0.211,44,0.24,0.522132,no
248354845,2120.8004,2120.8099,2120.8538,90,34.1,0.256,55,0.24,0.522132,no
248354845,2121.167,2121.1675,2121.1818,10,32.4,0.019,4,0.24,0.522132,yes
248354845,2121.7217,2121.7277,2121.7529,10,33.1,0.028,5,0.24,0.522132,yes
248354845,2122.1307,2122.165,2122.1927,40,33.7,0.054,12,0.24,0.522132,yes
248354845,2122.3573,2122.3608,2122.386,10,33.1,0.034,8,0.24,0.522132,yes
248354845,2122.4346,2122.436,2122.4504,10,33.0,0.052,11,0.24,0.522132,yes
248354845,2122.6205,2122.6423,2122.6962,30,33.5,0.019,4,0.24,0.522132,yes
248354845,2123.0472,2123.0495,2123.08,170,34.3,0.222,46,0.24,0.522132,no
248354845,2130.3182,2130.3196,2130.3335,10,32.7,0.022,4,0.24,0.522132,yes
248354845,2131.1828,2131.197,2131.255,60,33.9,0.096,21,0.24,0.522132,no
248354845,2132.4907,2132.4921,2132.5328,20,33.3,0.057,12,0.24,0.522132,yes
248354845,2133.5393,2133.5435,2133.5694,20,33.4,0.051,10,0.24,0.522132,yes
248354845,2134.4192,2134.4215,2134.4349,10,33.1,0.049,9,0.24,0.522132,yes
248354845,2135.1874,2135.1879,2135.2129,10,33.0,0.033,8,0.24,0.522132,yes
248354845,2136.2849,2136.2909,2136.3159,10,33.2,0.026,5,0.24,0.522132,yes
248354845,2136.4117,2136.4163,2136.4617,50,33.8,0.147,31,0.24,0.522132,no
248354845,2136.5663,2136.5668,2136.5795,10,33.0,0.052,7,0.24,0.522132,yes
248354845,2136.6024,2136.6038,2136.6196,20,33.4,0.067,11,0.24,0.522132,yes
248354845,2137.0807,2137.0812,2137.0948,10,33.0,0.054,9,0.24,0.522132,yes
248354845,2138.0955,2138.098,2138.1209,40,33.6,0.057,12,0.24,0.522132,no
248354845,2138.4024,2138.4068,2138.4332,10,32.8,0.042,5,0.24,0.522132,yes
248354845,2139.1378,2139.1392,2139.163,30,33.5,0.056,11,0.24,0.522132,yes
248354845,2141.2149,2141.219,2141.2528,20,33.4,0.049,5,0.24,0.522132,yes
250134805,2177.2126,2177.2146,2177.2491,20,33.3,0.049,10,0.14,1.0566,yes
250134805,2179.0295,2179.0313,2179.051,20,33.4,0.053,10,0.14,1.0566,yes
250134805,2179.8697,2179.8702,2179.8843,10,32.6,0.029,5,0.14,1.0566,yes
250134805,2179.9892,2179.9906,2180.0065,10,33.2,0.051,9,0.14,1.0566,yes
250134805,2180.4514,2180.4535,2180.4943,10,33.2,0.032,6,0.14,1.0566,yes
250134805,2181.0655,2181.066,2181.0804,10,32.8,0.029,5,0.14,1.0566,yes
250134805,2182.2012,2182.2016,2182.2153,10,32.7,0.036,7,0.14,1.0566,yes
250134805,2183.6019,2183.6058,2183.678,310,34.6,0.3,60,0.14,1.0566,no
250134805,2185.3572,2185.3609,2185.3794,10,33.1,0.059,12,0.14,1.0566,yes
250134805,2188.1847,2188.1865,2188.2071,10,33.0,0.032,4,0.14,1.0566,yes
250134805,2192.3052,2192.3068,2192.3239,10,33.2,0.054,11,0.14,1.0566,no
250134805,2192.5443,2192.5461,2192.5619,10,33.1,0.03,5,0.14,1.0566,yes
250134805,2192.7762,2192.7767,2192.7906,10,33.1,0.038,6,0.14,1.0566,yes
250134805,2194.6271,2194.6289,2194.6595,20,33.4,0.041,8,0.14,1.0566,no
250134805,2194.8007,2194.8021,2194.8285,10,33.2,0.052,10,0.14,1.0566,yes
250134805,2195.806,2195.8099,2195.8287,10,33.1,0.057,12,0.14,1.0566,yes
250134805,2197.214,2197.2157,2197.2494,50,33.8,0.154,30,0.14,1.0566,no
250134805,2197.467,2197.4684,2197.4823,10,32.4,0.022,5,0.14,1.0566,yes
250134805,2199.1961,2199.1975,2199.2102,10,32.8,0.051,10,0.14,1.0566,yes
250134805,2199.8359,2199.854,2199.879,20,33.3,0.047,6,0.14,1.0566,yes
250136335,2198.056,2198.0581,2198.0863,20,33.2,0.025,5,0.18,no,yes
250136335,2199.9705,2199.9807,2200.0274,220,34.4,0.279,53,0.18,no,no
251845153,2093.285,2093.2866,2093.3072,10,33.4,0.031,8,0.24,4.0352,yes
251845153,2094.6552,2094.657,2094.6799,10,33.0,0.019,5,0.24,4.0352,yes
251845153,2095.2552,2095.2626,2095.2878,10,33.4,0.017,4,0.24,4.0352,yes
251845153,2095.4927,2095.4945,2095.5295,20,33.6,0.019,4,0.24,4.0352,yes
251845153,2097.3279,2097.33,2097.3573,20,33.6,0.035,9,0.24,4.0352,no
251845153,2098.0068,2098.0101,2098.033,10,33.3,0.018,5,0.24,4.0352,yes
251845153,2102.8222,2102.8235,2102.8381,10,33.0,0.023,6,0.24,4.0352,yes
251845153,2107.3247,2107.3284,2107.3506,10,33.0,0.014,4,0.24,4.0352,yes
251845153,2108.664,2108.7319,2108.8802,810,35.2,0.215,60,0.24,4.0352,no
251845153,2109.958,2109.9596,2109.9793,10,33.0,0.014,4,0.24,4.0352,yes
251845153,2110.008,2110.0094,2110.0337,10,33.4,0.031,8,0.24,4.0352,no
251845153,2110.4696,2110.4719,2110.4939,10,33.4,0.028,8,0.24,4.0352,yes
251845153,2110.5307,2110.5339,2110.5589,10,33.4,0.018,5,0.24,4.0352,yes
251845153,2111.6936,2111.6994,2111.7416,20,33.6,0.022,6,0.24,4.0352,yes
251845153,2111.8758,2111.8779,2111.8996,10,33.0,0.018,4,0.24,4.0352,yes
255563650,2180.5178,2180.5205,2180.5393,10,32.5,0.017,6,0.36,no,yes
255563650,2188.6561,2188.6591,2188.6987,10,32.9,0.013,4,0.36,no,yes
255563650,2189.3172,2189.3214,2189.3466,10,32.7,0.021,7,0.36,no,yes
255563650,2190.035,2190.0374,2190.06,10,32.5,0.032,10,0.36,no,yes
255563650,2192.1929,2192.1987,2192.2656,100,33.9,0.106,34,0.36,no,no
255563650,2193.1008,2193.1031,2193.192,270,34.3,0.493,156,0.36,no,no
255563650,2193.1853,2193.2059,2193.2628,80,33.8,0.05,16,0.36,no,no
255563650,2196.14,2196.1416,2196.1893,50,33.6,0.151,48,0.36,no,no
255563650,2199.8416,2199.8421,2199.8569,10,32.2,0.013,4,0.36,no,yes
255563650,2207.2123,2207.2151,2207.2415,10,32.8,0.03,5,0.36,no,yes
255563650,2207.5646,2207.5669,2207.5972,10,32.8,0.018,6,0.36,no,yes
255563650,2209.9366,2209.9415,2209.991,20,33.2,0.019,6,0.36,no,yes
255563650,2210.5568,2210.5628,2210.6014,20,33.2,0.055,18,0.36,no,no
255563650,2212.3968,2212.4052,2212.4528,20,33.2,0.023,7,0.36,no,yes
255563650,2213.2637,2213.2667,2213.2996,10,32.8,0.027,6,0.36,no,yes
255563650,2221.9906,2221.9957,2222.0193,10,32.6,0.011,4,0.36,no,yes
255563650,2222.2702,2222.2716,2222.2975,10,32.8,0.03,10,0.36,no,yes
255563650,2225.6172,2225.6199,2225.638,10,32.6,0.019,6,0.36,no,yes
255563650,2225.7785,2225.7843,2225.8118,10,32.9,0.018,5,0.36,no,yes
255563650,2226.4533,2226.4549,2226.4854,10,32.9,0.023,7,0.36,no,yes
255563650,2230.2211,2230.2236,2230.272,30,33.4,0.062,20,0.36,no,no
255563650,2237.0335,2237.0386,2237.153,400,34.5,0.733,233,0.36,no,no
255563650,2242.5929,2242.5953,2242.6402,20,33.3,0.053,17,0.36,no,no
255563650,2242.7649,2242.7684,2242.7945,10,32.7,0.02,6,0.36,no,yes
255563650,2251.0678,2251.0697,2251.0907,10,33.0,0.026,8,0.36,no,yes
255563650,2251.7639,2251.7664,2251.8426,40,33.6,0.042,13,0.36,no,no
255563650,2252.5372,2252.5393,2252.5604,10,33.0,0.038,12,0.36,no,yes
259845346,2038.9684,2038.9808,2039.1394,160,34.4,0.064,14,0.29,1.99035,no
259845346,2039.623,2039.6244,2039.6422,10,33.3,0.037,8,0.29,1.99035,yes
259845346,2039.8698,2039.8725,2039.8957,20,33.5,0.048,10,0.29,1.99035,yes
259845346,2040.7758,2040.7774,2040.8103,10,33.0,0.032,4,0.29,1.99035,yes
259845346,2041.192,2041.1955,2041.3207,360,34.8,0.285,61,0.29,1.99035,no
259845346,2041.423,2041.4253,2041.4432,10,33.2,0.029,5,0.29,1.99035,yes
259845346,2041.8811,2041.8862,2041.9029,10,33.3,0.03,6,0.29,1.99035,yes
259845346,2043.0064,2043.0092,2043.0492,60,34.0,0.123,26,0.29,1.99035,no
259845346,2044.8011,2044.8032,2044.8638,200,34.5,0.383,83,0.29,1.99035,no
259845346,2045.374,2045.3796,2045.409,20,33.4,0.033,7,0.29,1.99035,yes
259845346,2046.7842,2046.787,2046.8104,30,33.7,0.096,21,0.29,1.99035,yes
259845346,2047.5076,2047.5335,2047.58,40,33.9,0.027,5,0.29,1.99035,yes
259845346,2049.1852,2049.1893,2049.2523,60,34.0,0.074,16,0.29,1.99035,no
259845346,2049.3282,2049.3331,2049.3544,10,33.1,0.027,5,0.29,1.99035,yes
259845346,2049.4481,2049.4514,2049.5138,60,34.0,0.038,8,0.29,1.99035,no
259845346,2049.7699,2049.7717,2049.8,30,33.8,0.081,17,0.29,1.99035,no
259845346,2050.1646,2050.1676,2050.2352,30,33.7,0.023,4,0.29,1.99035,yes
259845346,2052.9583,2052.9667,2052.9891,20,33.4,0.028,6,0.29,1.99035,yes
259845346,2053.2549,2053.2586,2053.2734,10,33.1,0.021,4,0.29,1.99035,yes
259845346,2053.6715,2053.6734,2053.7074,50,33.9,0.163,35,0.29,1.99035,no
259845346,2054.6493,2054.6512,2054.6792,20,33.5,0.053,7,0.29,1.99035,yes
259845346,2054.8065,2054.809,2054.8382,20,33.4,0.035,8,0.29,1.99035,yes
259845346,2055.5106,2055.5146,2055.5382,10,33.3,0.036,8,0.29,1.99035,yes
259845346,2056.6734,2056.6836,2056.7169,30,33.7,0.063,14,0.29,1.99035,no
259845346,2057.2752,2057.278,2057.3217,30,33.8,0.052,12,0.29,1.99035,no
259845346,2057.7093,2057.7111,2057.7488,40,33.8,0.089,19,0.29,1.99035,no
259845346,2058.7799,2058.7812,2058.8333,20,33.6,0.029,6,0.29,1.99035,yes
259845346,2059.2486,2059.2539,2059.2902,10,33.3,0.021,4,0.29,1.99035,yes
259845346,2060.0053,2060.0076,2060.0208,10,32.8,0.029,6,0.29,1.99035,yes
260889990,2037.3772,2037.3825,2037.404,10,33.0,0.025,4,0.15,1.0536,yes
260889990,2040.721,2040.7226,2040.7354,10,33.0,0.032,5,0.15,1.0536,yes
260889990,2041.2787,2041.2903,2041.3097,10,33.2,0.029,5,0.15,1.0536,yes
260889990,2044.5355,2044.5412,2044.5799,20,33.3,0.034,6,0.15,1.0536,yes
260889990,2051.462,2051.4634,2051.5029,20,33.4,0.025,4,0.15,1.0536,yes
260889990,2055.3627,2055.3643,2055.3837,10,33.2,0.058,10,0.15,1.0536,yes
260889990,2056.5224,2056.5266,2056.546,10,33.1,0.031,5,0.15,1.0536,yes
260889990,2057.371,2057.3715,2057.3863,10,33.1,0.041,7,0.15,1.0536,yes
260889990,2063.3292,2063.3377,2063.3657,20,33.3,0.022,4,0.15,1.0536,yes
260889990,2063.6102,2063.6185,2063.6416,10,33.0,0.026,5,0.15,1.0536,yes
260889990,2064.6377,2064.6396,2064.6734,30,33.6,0.083,15,0.15,1.0536,no
260889990,2065.0498,2065.0539,2065.0678,10,33.0,0.025,4,0.15,1.0536,yes
260889990,2065.5713,2065.5794,2065.6282,40,33.7,0.07,13,0.15,1.0536,no
260889990,2066.118,2066.1606,2066.2176,80,34.0,0.05,9,0.15,1.0536,no
260889990,2067.1949,2067.1977,2067.2143,10,32.9,0.024,4,0.15,1.0536,yes
260889990,2067.3106,2067.3139,2067.3465,30,33.6,0.057,10,0.15,1.0536,no
260889990,2067.7775,2067.7819,2067.803,10,32.9,0.025,5,0.15,1.0536,yes
260889990,2076.1043,2076.1062,2076.1247,10,32.9,0.03,5,0.15,1.0536,yes
260889990,2079.6096,2079.6115,2079.6302,10,32.9,0.027,3,0.15,1.0536,yes
260889990,2080.0816,2080.0832,2080.1056,10,32.9,0.04,7,0.15,1.0536,yes
260889990,2083.2051,2083.2068,2083.2584,20,33.5,0.038,7,0.15,1.0536,yes
262575578,2037.4697,2037.4702,2037.4863,10,33.3,0.021,4,0.29,no,yes
262575578,2047.2876,2047.2892,2047.3095,10,33.5,0.033,6,0.29,no,yes
262575578,2049.2086,2049.2118,2049.2398,10,33.1,0.027,5,0.29,no,yes
262575578,2050.2792,2050.2912,2050.3965,100,34.4,0.084,17,0.29,no,no
262575578,2052.8312,2052.8329,2052.8474,10,32.8,0.026,5,0.29,no,yes
262575578,2060.4992,2060.501,2060.5179,10,33.2,0.031,6,0.29,no,yes
262575578,2116.107,2116.1306,2116.2412,90,34.4,0.045,9,0.29,no,no
262575578,2132.2044,2132.2065,2132.2264,10,33.4,0.026,5,0.29,no,yes
262575578,2256.5322,2256.5627,2256.6004,50,34.2,0.033,6,0.29,no,yes
262575578,2260.7019,2260.7042,2260.728,20,33.7,0.041,8,0.29,no,yes
262575578,2262.2938,2262.2956,2262.3278,20,33.7,0.026,4,0.29,no,yes
262575578,2284.2727,2284.2752,2284.3199,40,34.1,0.061,12,0.29,no,no
262575578,2290.5402,2290.5446,2290.5865,30,34.0,0.046,9,0.29,no,no
262575578,2292.839,2292.8428,2292.8631,10,33.4,0.028,5,0.29,no,yes
262575578,2311.4039,2311.409,2311.4346,10,33.5,0.028,5,0.29,no,yes
262575578,2312.1617,2312.1627,2312.1823,10,33.6,0.035,6,0.29,no,yes
262575578,2314.5078,2314.5098,2314.5346,20,33.7,0.046,9,0.29,no,no
262575578,2325.3231,2325.3344,2325.3599,40,34.0,0.033,5,0.29,no,yes
262575578,2332.254,2332.2655,2332.2796,70,34.3,0.324,64,0.29,no,no
266680732,2117.4987,2117.5015,2117.5142,10,33.1,0.01,4,0.42,2.84667,yes
266680732,2117.5387,2117.5415,2117.5565,10,33.3,0.009,4,0.42,2.84667,yes
266680732,2118.483,2118.4846,2118.5003,10,33.4,0.012,5,0.42,2.84667,yes
266680732,2119.1163,2119.1179,2119.1362,10,33.8,0.022,8,0.42,2.84667,no
266680732,2123.4641,2123.4668,2123.4846,10,33.7,0.017,6,0.42,2.84667,no
266680732,2124.1365,2124.1412,2124.1928,40,34.3,0.031,14,0.42,2.84667,no
266680732,2124.9548,2124.9599,2124.9743,10,33.4,0.012,5,0.42,2.84667,yes
266680732,2125.0747,2125.0766,2125.0918,10,33.4,0.017,7,0.42,2.84667,yes
266680732,2126.5666,2126.568,2126.602,10,33.8,0.022,10,0.42,2.84667,no
266680732,2130.5359,2130.538,2130.5509,10,33.1,0.017,8,0.42,2.84667,yes
266680732,2132.9903,2132.9933,2133.012,20,33.9,0.02,7,0.42,2.84667,no
266680732,2136.3697,2136.3722,2136.3889,10,33.3,0.014,6,0.42,2.84667,yes
266680732,2139.2625,2139.2629,2139.2791,10,33.1,0.011,4,0.42,2.84667,yes
266680732,2139.7282,2139.7296,2139.7439,10,33.4,0.026,12,0.42,2.84667,no
266680732,2141.0101,2141.012,2141.027,10,33.4,0.019,8,0.42,2.84667,no
266680732,2141.4247,2141.4268,2141.4564,10,33.4,0.031,5,0.42,2.84667,yes
266998480,2039.9314,2039.9332,2039.9605,10,33.6,0.026,11,0.54,1.2899,yes
266998480,2040.3238,2040.3254,2040.349,10,33.4,0.02,9,0.54,1.2899,yes
266998480,2044.7532,2044.7562,2044.7928,10,33.4,0.014,7,0.54,1.2899,no
266998480,2044.794,2044.8004,2044.8687,30,34.1,0.041,18,0.54,1.2899,no
266998480,2044.8833,2044.8882,2044.9085,10,33.1,0.015,7,0.54,1.2899,yes
266998480,2046.2736,2046.2755,2046.3037,10,33.4,0.016,7,0.54,1.2899,yes
266998480,2047.082,2047.1252,2047.1394,10,33.4,0.01,6,0.54,1.2899,yes
266998480,2047.2387,2047.288,2047.3296,10,33.4,0.017,6,0.54,1.2899,yes
266998480,2047.6831,2047.6868,2047.7213,20,33.8,0.036,16,0.54,1.2899,no
266998480,2047.7384,2047.7403,2047.7641,10,33.3,0.014,6,0.54,1.2899,yes
266998480,2049.481,2049.4824,2049.51,10,33.6,0.032,14,0.54,1.2899,no
266998480,2051.6304,2051.632,2051.6558,10,33.3,0.013,5,0.54,1.2899,yes
266998480,2056.6066,2056.6082,2056.6348,10,33.2,0.011,4,0.54,1.2899,yes
266998480,2056.7998,2056.8017,2056.8373,20,33.9,0.067,29,0.54,1.2899,no
266998480,2057.7628,2057.7647,2057.7813,10,33.1,0.016,7,0.54,1.2899,yes
266998480,2058.5952,2058.5971,2058.62,10,33.2,0.016,7,0.54,1.2899,yes
266998480,2060.4265,2060.43,2060.4582,10,33.4,0.01,4,0.54,1.2899,yes
266998480,2065.1973,2065.2001,2065.2253,10,33.3,0.01,3,0.54,1.2899,yes
266998480,2065.9658,2065.9668,2065.9859,10,33.2,0.015,5,0.54,1.2899,yes
266998480,2067.3075,2067.3089,2067.3387,10,33.6,0.021,9,0.54,1.2899,yes
266998480,2067.6691,2067.6714,2067.838,40,34.2,0.057,25,0.54,1.2899,no
266998480,2069.742,2069.7431,2069.7584,10,32.6,0.009,4,0.54,1.2899,yes
266998480,2075.9982,2076.0,2076.016,10,32.9,0.016,4,0.54,1.2899,yes
266998480,2077.1586,2077.1694,2077.2007,10,33.7,0.018,8,0.54,1.2899,yes
266998480,2078.2683,2078.2724,2078.331,20,33.9,0.024,11,0.54,1.2899,no
266998480,2078.7611,2078.7625,2078.7956,10,33.5,0.017,7,0.54,1.2899,yes
266998480,2079.3108,2079.3185,2079.3645,20,33.8,0.017,6,0.54,1.2899,yes
266998480,2079.3546,2079.3926,2079.4798,20,33.8,0.019,7,0.54,1.2899,yes
266998480,2082.4525,2082.4608,2082.4911,10,33.4,0.012,6,0.54,1.2899,yes
266998480,2082.7758,2082.78,2082.8013,10,32.9,0.012,6,0.54,1.2899,yes
268862481,2120.5836,2120.5882,2120.6192,20,33.7,0.053,12,0.24,0.77591,no
268862481,2121.5413,2121.547,2121.576,50,34.2,0.056,10,0.24,0.77591,no
268862481,2121.7744,2121.776,2121.8093,60,34.3,0.138,28,0.24,0.77591,no
268862481,2124.366,2124.3707,2124.44,1490,35.7,1.898,406,0.24,0.77591,no
268862481,2131.624,2131.6252,2131.6409,10,33.2,0.028,4,0.24,0.77591,yes
268862481,2132.6062,2132.6079,2132.6217,10,33.5,0.042,7,0.24,0.77591,yes
268862481,2133.0252,2133.0271,2133.0493,20,33.7,0.035,7,0.24,0.77591,yes
268862481,2134.2058,2134.2079,2134.2282,10,33.6,0.051,10,0.24,0.77591,yes
268862481,2135.1421,2135.1465,2135.2222,110,34.5,0.063,13,0.24,0.77591,no
268862481,2136.591,2136.5926,2136.6083,30,33.9,0.041,4,0.24,0.77591,yes
268862481,2138.1748,2138.1778,2138.2143,50,34.2,0.095,20,0.24,0.77591,no
268862481,2138.5921,2138.5942,2138.6363,130,34.6,0.129,26,0.24,0.77591,no
268862481,2139.4623,2139.4627,2139.4926,40,34.2,0.105,21,0.24,0.77591,no
270038761,2036.4221,2036.4237,2036.4469,10,32.9,0.036,6,0.29,0.79084,yes
270038761,2037.0964,2037.0978,2037.1242,10,32.8,0.046,8,0.29,0.79084,yes
270038761,2037.2678,2037.2772,2037.3092,20,33.1,0.045,7,0.29,0.79084,yes
270038761,2039.6361,2039.6382,2039.6609,10,32.7,0.029,5,0.29,0.79084,yes
270038761,2040.054,2040.0553,2040.0694,10,32.6,0.035,6,0.29,0.79084,yes
270038761,2041.423,2041.4244,2041.4387,10,32.5,0.033,5,0.29,0.79084,yes
270038761,2041.616,2041.6165,2041.6338,10,32.7,0.037,5,0.29,0.79084,yes
270038761,2042.6915,2042.6994,2042.7728,110,33.9,0.111,18,0.29,0.79084,no
270038761,2045.6055,2045.6092,2045.6444,70,33.7,0.087,14,0.29,0.79084,no
270038761,2046.7685,2046.774,2046.7937,10,32.7,0.045,8,0.29,0.79084,yes
270038761,2047.2162,2047.2178,2047.2321,10,32.6,0.033,5,0.29,0.79084,yes
270038761,2053.0646,2053.0693,2053.1266,20,33.1,0.047,8,0.29,0.79084,yes
270038761,2054.5505,2054.5544,2054.5838,10,32.7,0.025,4,0.29,0.79084,yes
270038761,2056.2892,2056.2978,2056.3241,20,33.1,0.031,5,0.29,0.79084,yes
270038761,2057.3616,2057.3626,2057.3815,10,32.6,0.033,5,0.29,0.79084,yes
270038761,2059.161,2059.1635,2059.1802,10,32.8,0.032,4,0.29,0.79084,yes
270038761,2059.4635,2059.4674,2059.5035,20,33.2,0.06,10,0.29,0.79084,yes
270038761,2060.1031,2060.1054,2060.1343,20,33.1,0.061,10,0.29,0.79084,yes
270038761,2060.4492,2060.4559,2060.4924,20,33.1,0.068,7,0.29,0.79084,yes
272232401,2036.3412,2036.3417,2036.3574,10,32.4,0.02,12,0.29,2.8284,yes
272232401,2036.7014,2036.7028,2036.74,10,33.0,0.031,19,0.29,2.8284,no
272232401,2037.6361,2037.6467,2037.705,40,33.5,0.027,16,0.29,2.8284,no
272232401,2037.7655,2037.7838,2037.8055,10,32.8,0.029,19,0.29,2.8284,yes
272232401,2038.8967,2038.8981,2038.9138,10,32.8,0.028,16,0.29,2.8284,no
272232401,2039.6962,2039.6974,2039.7117,10,32.2,0.014,8,0.29,2.8284,yes
272232401,2040.2916,2040.2944,2040.3888,70,33.8,0.038,24,0.29,2.8284,no
272232401,2041.6726,2041.674,2041.6886,10,32.2,0.013,8,0.29,2.8284,yes
272232401,2042.3677,2042.3691,2042.3997,10,32.9,0.041,26,0.29,2.8284,no
272232401,2042.786,2042.7883,2042.8191,10,32.5,0.024,16,0.29,2.8284,no
272232401,2044.0279,2044.03,2044.0457,10,32.7,0.009,4,0.29,2.8284,yes
272232401,2044.5881,2044.5888,2044.6042,10,32.2,0.009,5,0.29,2.8284,yes
272232401,2045.0214,2045.0223,2045.0408,10,32.8,0.012,5,0.29,2.8284,yes
272232401,2045.5059,2045.508,2045.5332,10,32.4,0.016,10,0.29,2.8284,yes
272232401,2045.976,2045.9774,2046.0033,10,32.7,0.021,13,0.29,2.8284,yes
272232401,2046.5862,2046.5866,2046.5998,10,32.2,0.013,8,0.29,2.8284,yes
272232401,2047.3392,2047.3438,2047.3873,60,33.7,0.082,50,0.29,2.8284,no
272232401,2050.9734,2050.9748,2050.9946,10,32.4,0.021,13,0.29,2.8284,yes
272232401,2051.9872,2051.9888,2052.0018,10,32.2,0.01,6,0.29,2.8284,yes
272232401,2052.8904,2052.8909,2052.9108,10,32.5,0.012,6,0.29,2.8284,yes
272232401,2052.915,2052.9168,2052.9346,10,32.4,0.009,5,0.29,2.8284,yes
272232401,2053.2358,2053.2363,2053.2573,10,32.8,0.012,6,0.29,2.8284,yes
272232401,2053.4948,2053.5002,2053.5182,10,32.7,0.014,5,0.29,2.8284,yes
272232401,2053.7916,2053.7969,2053.8374,30,33.4,0.031,18,0.29,2.8284,no
272232401,2054.371,2054.374,2054.3858,10,32.2,0.012,7,0.29,2.8284,yes
272232401,2055.1453,2055.146,2055.1638,10,32.2,0.006,4,0.29,2.8284,yes
272232401,2055.4992,2055.5008,2055.5191,10,32.6,0.031,20,0.29,2.8284,no
272232401,2055.8161,2055.8166,2055.8337,10,32.5,0.011,6,0.29,2.8284,yes
272232401,2056.758,2056.7624,2056.789,10,32.6,0.02,13,0.29,2.8284,yes
272232401,2058.1665,2058.1681,2058.2077,100,33.9,0.523,337,0.29,2.8284,no
272232401,2058.6695,2058.6711,2058.6873,10,32.4,0.008,4,0.29,2.8284,yes
272232401,2059.0364,2059.0394,2059.0551,10,32.9,0.021,10,0.29,2.8284,yes
272232401,2059.5727,2059.5755,2059.597,10,32.6,0.013,4,0.29,2.8284,yes
272232401,2059.9158,2059.9262,2059.9752,20,33.1,0.012,8,0.29,2.8284,yes
272232401,2060.5542,2060.556,2060.5701,10,32.2,0.008,5,0.29,2.8284,yes
272232401,2115.9078,2115.9097,2115.9426,10,32.7,0.02,13,0.29,2.8284,no
272232401,2116.7067,2116.7083,2116.7236,10,32.4,0.012,6,0.29,2.8284,yes
272232401,2117.8858,2117.8874,2117.9032,10,32.2,0.011,6,0.29,2.8284,yes
272232401,2118.3958,2118.3985,2118.412,10,32.4,0.009,5,0.29,2.8284,yes
272232401,2118.8694,2118.871,2118.8902,10,32.4,0.008,4,0.29,2.8284,yes
272232401,2119.9087,2119.9159,2119.9524,20,33.2,0.049,31,0.29,2.8284,no
272232401,2120.1325,2120.1339,2120.1545,10,32.6,0.032,21,0.29,2.8284,no
272232401,2120.3712,2120.3716,2120.3894,10,32.2,0.01,6,0.29,2.8284,yes
272232401,2120.3969,2120.3973,2120.4131,10,32.5,0.014,8,0.29,2.8284,yes
272232401,2120.524,2120.5244,2120.5406,10,32.5,0.016,9,0.29,2.8284,yes
272232401,2120.6934,2120.6964,2120.7154,10,32.7,0.014,7,0.29,2.8284,yes
272232401,2121.7538,2121.7737,2121.8304,60,33.7,0.027,16,0.29,2.8284,no
272232401,2122.0121,2122.0156,2122.1144,60,33.7,0.025,16,0.29,2.8284,no
272232401,2122.6066,2122.608,2122.6255,10,32.2,0.01,6,0.29,2.8284,yes
272232401,2122.8123,2122.814,2122.8394,10,33.0,0.033,21,0.29,2.8284,no
272232401,2123.5408,2123.544,2123.5621,10,32.6,0.011,5,0.29,2.8284,yes
272232401,2123.7593,2123.7607,2123.7776,10,32.2,0.008,5,0.29,2.8284,yes
272232401,2125.3239,2125.3255,2125.3421,10,32.4,0.009,5,0.29,2.8284,yes
272232401,2126.447,2126.4475,2126.4639,10,32.5,0.026,15,0.29,2.8284,yes
272232401,2130.3516,2130.3532,2130.383,10,32.4,0.013,8,0.29,2.8284,yes
272232401,2130.5881,2130.5898,2130.6258,10,33.0,0.038,24,0.29,2.8284,no
272232401,2130.8849,2130.8911,2130.9323,60,33.7,0.088,56,0.29,2.8284,no
272232401,2132.57,2132.5957,2132.63,40,33.6,0.02,5,0.29,2.8284,no
272232401,2132.6362,2132.6397,2132.6851,70,33.7,0.068,39,0.29,2.8284,no
272232401,2132.8638,2132.8654,2132.88,10,32.2,0.008,4,0.29,2.8284,yes
272232401,2133.0585,2133.0661,2133.0945,10,33.0,0.029,18,0.29,2.8284,no
272232401,2135.1772,2135.1786,2135.1964,10,32.8,0.016,8,0.29,2.8284,yes
272232401,2135.9313,2135.9334,2135.9531,10,32.6,0.012,6,0.29,2.8284,yes
272232401,2138.02,2138.0214,2138.0352,10,32.2,0.014,8,0.29,2.8284,yes
272232401,2139.1746,2139.178,2139.2002,10,32.5,0.015,4,0.29,2.8284,yes
272232401,2141.394,2141.3944,2141.4092,10,32.2,0.013,8,0.29,2.8284,yes
272232401,2201.8001,2201.801,2201.8156,10,32.4,0.011,6,0.29,2.8284,yes
272232401,2201.86,2201.8605,2201.8774,10,32.2,0.01,5,0.29,2.8284,yes
272232401,2202.0087,2202.0105,2202.0258,10,32.4,0.012,7,0.29,2.8284,yes
272232401,2202.551,2202.5524,2202.5691,10,32.4,0.011,6,0.29,2.8284,yes
272232401,2202.7895,2202.7899,2202.8091,10,32.7,0.016,9,0.29,2.8284,yes
272232401,2202.88,2202.9253,2202.999,210,34.2,0.069,36,0.29,2.8284,no
272232401,2204.236,2204.2381,2204.2561,10,32.4,0.007,3,0.29,2.8284,yes
272232401,2204.3267,2204.3286,2204.3561,10,32.7,0.017,11,0.29,2.8284,no
272232401,2204.5214,2204.524,2204.5489,10,32.5,0.024,15,0.29,2.8284,yes
272232401,2204.9307,2204.9328,2204.9492,10,32.7,0.015,8,0.29,2.8284,no
272232401,2206.014,2206.0154,2206.0321,10,32.9,0.023,12,0.29,2.8284,no
272232401,2206.6684,2206.6703,2206.6862,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2207.5441,2207.5446,2207.5589,10,32.2,0.009,5,0.29,2.8284,yes
272232401,2208.6439,2208.6444,2208.6594,10,32.2,0.012,7,0.29,2.8284,yes
272232401,2209.3004,2209.3018,2209.3191,10,32.6,0.014,8,0.29,2.8284,yes
272232401,2209.5272,2209.5289,2209.5596,10,33.0,0.031,20,0.29,2.8284,no
272232401,2210.7215,2210.7243,2210.768,40,33.5,0.03,17,0.29,2.8284,no
272232401,2210.8493,2210.8509,2210.8664,10,32.5,0.009,5,0.29,2.8284,yes
272232401,2211.2935,2211.2939,2211.309,10,32.2,0.013,8,0.29,2.8284,yes
272232401,2212.7541,2212.7555,2212.7912,20,33.1,0.071,45,0.29,2.8284,no
272232401,2213.4722,2213.4727,2213.4902,10,32.4,0.018,11,0.29,2.8284,yes
272232401,2215.5514,2215.553,2215.5667,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2216.4766,2216.479,2216.5104,20,33.2,0.036,22,0.29,2.8284,no
272232401,2218.0343,2218.0364,2218.0667,10,32.7,0.017,11,0.29,2.8284,no
272232401,2218.0857,2218.0885,2218.1223,10,32.9,0.019,12,0.29,2.8284,no
272232401,2218.179,2218.1806,2218.2206,30,33.4,0.153,99,0.29,2.8284,no
272232401,2218.4711,2218.4734,2218.4885,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2218.5262,2218.5288,2218.5452,10,32.5,0.008,4,0.29,2.8284,yes
272232401,2218.6121,2218.6137,2218.6373,10,32.7,0.042,27,0.29,2.8284,no
272232401,2218.972,2218.9737,2218.9887,10,32.5,0.012,6,0.29,2.8284,yes
272232401,2220.4387,2220.4404,2220.4554,10,32.2,0.008,5,0.29,2.8284,yes
272232401,2220.6054,2220.6073,2220.6443,20,33.2,0.041,26,0.29,2.8284,no
272232401,2221.5802,2221.582,2221.6323,60,33.7,0.099,62,0.29,2.8284,no
272232401,2221.9295,2221.9314,2221.9471,10,32.6,0.019,11,0.29,2.8284,yes
272232401,2222.3635,2222.3649,2222.3814,10,32.4,0.01,6,0.29,2.8284,yes
272232401,2223.0149,2223.0166,2223.0316,10,32.6,0.015,8,0.29,2.8284,yes
272232401,2223.055,2223.0596,2223.14,100,33.9,0.033,14,0.29,2.8284,no
272232401,2223.8036,2223.8045,2223.8177,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2223.8856,2223.8869,2223.9128,10,32.8,0.016,10,0.29,2.8284,yes
272232401,2224.6675,2224.6696,2224.7057,30,33.4,0.099,63,0.29,2.8284,no
272232401,2225.881,2225.8821,2225.896,10,32.2,0.015,9,0.29,2.8284,yes
272232401,2227.3303,2227.3317,2227.346,10,32.4,0.019,11,0.29,2.8284,yes
272232401,2227.544,2227.5476,2227.58,100,33.9,0.142,92,0.29,2.8284,no
272232401,2229.4049,2229.4065,2229.4245,10,32.4,0.006,3,0.29,2.8284,yes
272232401,2229.828,2229.8294,2229.8653,10,32.8,0.019,12,0.29,2.8284,no
272232401,2230.2989,2230.3002,2230.3155,10,32.4,0.012,7,0.29,2.8284,yes
272232401,2230.6484,2230.6505,2230.6822,20,33.1,0.062,40,0.29,2.8284,no
272232401,2230.9142,2230.916,2230.9486,20,33.2,0.075,48,0.29,2.8284,no
272232401,2231.5051,2231.5068,2231.5208,10,32.4,0.01,5,0.29,2.8284,yes
272232401,2231.639,2231.6468,2231.68,20,33.2,0.015,5,0.29,2.8284,no
272232401,2231.9702,2231.9716,2231.9949,10,32.5,0.025,16,0.29,2.8284,no
272232401,2232.6589,2232.6602,2232.6769,10,32.2,0.013,8,0.29,2.8284,yes
272232401,2233.5998,2233.6022,2233.6373,20,33.1,0.032,20,0.29,2.8284,no
272232401,2237.6106,2237.612,2237.6288,10,32.5,0.016,9,0.29,2.8284,yes
272232401,2237.7539,2237.7566,2237.7744,10,32.7,0.011,4,0.29,2.8284,yes
272232401,2238.2166,2238.2205,2238.3798,300,34.4,0.177,112,0.29,2.8284,no
272232401,2239.7365,2239.7382,2239.7548,10,32.2,0.014,8,0.29,2.8284,yes
272232401,2240.1213,2240.1247,2240.1634,40,33.5,0.046,29,0.29,2.8284,no
272232401,2240.4717,2240.4736,2240.4898,10,32.2,0.009,5,0.29,2.8284,yes
272232401,2240.6877,2240.6896,2240.718,10,33.0,0.03,19,0.29,2.8284,no
272232401,2242.9931,2242.9977,2243.034,20,33.2,0.026,15,0.29,2.8284,no
272232401,2243.6292,2243.6299,2243.65,10,32.7,0.01,5,0.29,2.8284,yes
272232401,2246.8038,2246.8073,2246.8256,10,32.5,0.018,11,0.29,2.8284,yes
272232401,2247.0941,2247.0957,2247.1283,20,33.3,0.057,35,0.29,2.8284,no
272232401,2247.1355,2247.1402,2247.1776,30,33.3,0.024,14,0.29,2.8284,no
272232401,2247.807,2247.8094,2247.86,30,33.4,0.026,12,0.29,2.8284,no
272232401,2248.3353,2248.3369,2248.3508,10,32.2,0.011,7,0.29,2.8284,yes
272232401,2248.6367,2248.6372,2248.6527,10,32.4,0.018,10,0.29,2.8284,yes
272232401,2249.5178,2249.5182,2249.5379,10,32.6,0.013,7,0.29,2.8284,yes
272232401,2250.4224,2250.4238,2250.4393,10,32.6,0.015,8,0.29,2.8284,yes
272232401,2250.7879,2250.7895,2250.8076,10,32.5,0.011,6,0.29,2.8284,yes
272232401,2250.8648,2250.8659,2250.8805,10,32.2,0.012,8,0.29,2.8284,yes
272232401,2251.8433,2251.8447,2251.8618,10,32.4,0.011,6,0.29,2.8284,yes
272232401,2253.2238,2253.2257,2253.241,10,32.4,0.01,5,0.29,2.8284,yes
272232401,2253.5111,2253.5134,2253.5426,20,33.3,0.094,61,0.29,2.8284,no
272232401,2283.5868,2283.5877,2283.6051,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2283.6558,2283.694,2283.7412,60,33.7,0.038,24,0.29,2.8284,no
272232401,2284.4926,2284.4954,2284.5275,20,33.2,0.033,20,0.29,2.8284,no
272232401,2284.5991,2284.5998,2284.6127,10,32.2,0.009,6,0.29,2.8284,yes
272232401,2285.6306,2285.6324,2285.672,30,33.4,0.028,15,0.29,2.8284,no
272232401,2285.7172,2285.7186,2285.7361,10,32.2,0.008,4,0.29,2.8284,yes
272232401,2286.2186,2286.2202,2286.2377,10,32.2,0.015,9,0.29,2.8284,yes
272232401,2286.6915,2286.6931,2286.726,10,33.0,0.041,26,0.29,2.8284,no
272232401,2287.9186,2287.92,2287.9341,10,32.2,0.014,8,0.29,2.8284,yes
272232401,2289.2119,2289.2135,2289.2364,10,32.5,0.014,9,0.29,2.8284,yes
272232401,2289.6094,2289.6114,2289.6406,10,33.0,0.024,15,0.29,2.8284,no
272232401,2292.0298,2292.0302,2292.0469,10,32.4,0.013,7,0.29,2.8284,yes
272232401,2296.1194,2296.1215,2296.1544,20,33.3,0.052,32,0.29,2.8284,no
272232401,2296.5218,2296.5229,2296.5394,10,32.6,0.027,16,0.29,2.8284,yes
272232401,2297.4688,2297.4713,2297.4889,10,32.4,0.01,4,0.29,2.8284,yes
272232401,2299.7686,2299.7693,2299.7878,10,32.8,0.018,9,0.29,2.8284,yes
272232401,2300.1103,2300.1107,2300.1255,10,32.4,0.011,6,0.29,2.8284,yes
272232401,2300.3295,2300.3394,2300.3656,10,32.5,0.019,3,0.29,2.8284,yes
272232401,2300.842,2300.8436,2300.8698,20,33.2,0.072,46,0.29,2.8284,no
272232401,2301.2466,2301.2482,2301.2647,10,32.8,0.024,13,0.29,2.8284,no
272232401,2302.5816,2302.583,2302.602,10,32.9,0.016,7,0.29,2.8284,no
272232401,2302.8381,2302.8386,2302.8612,10,32.9,0.024,14,0.29,2.8284,no
272232401,2302.9115,2302.9136,2302.9392,10,32.6,0.023,14,0.29,2.8284,yes
272232401,2303.4138,2303.4143,2303.4316,10,32.2,0.012,7,0.29,2.8284,yes
272232401,2303.6275,2303.6279,2303.6448,10,32.5,0.011,6,0.29,2.8284,yes
272232401,2305.8428,2305.8453,2305.8835,10,33.0,0.02,12,0.29,2.8284,yes
272232401,2309.5688,2309.5702,2309.61,30,33.3,0.035,22,0.29,2.8284,no
272232401,2309.6653,2309.666,2309.6903,10,32.5,0.024,16,0.29,2.8284,yes
272232401,2310.0,2310.0019,2310.0356,20,33.3,0.051,32,0.29,2.8284,no
272232401,2310.2878,2310.2898,2310.32,20,33.1,0.02,11,0.29,2.8284,yes
272232401,2311.2288,2311.2292,2311.2472,10,32.2,0.015,4,0.29,2.8284,yes
272232401,2312.004,2312.0109,2312.032,10,32.5,0.014,9,0.29,2.8284,yes
272232401,2312.1163,2312.1186,2312.1926,50,33.6,0.046,30,0.29,2.8284,no
272232401,2314.0244,2314.026,2314.0443,10,32.6,0.011,4,0.29,2.8284,yes
272232401,2314.8962,2314.8985,2314.9276,10,33.0,0.011,5,0.29,2.8284,yes
272232401,2315.3075,2315.3098,2315.3276,10,32.5,0.009,4,0.29,2.8284,yes
272232401,2316.9962,2316.9976,2317.0193,10,32.2,0.015,10,0.29,2.8284,yes
272232401,2317.7663,2317.7684,2317.7971,10,32.8,0.02,5,0.29,2.8284,yes
272232401,2318.4758,2318.4802,2318.4957,10,32.6,0.019,10,0.29,2.8284,yes
272232401,2318.6953,2318.6969,2318.7133,10,32.2,0.008,4,0.29,2.8284,yes
272232401,2325.5708,2325.5722,2325.59,10,32.2,0.015,10,0.29,2.8284,yes
272232401,2325.7359,2325.7401,2325.7803,30,33.4,0.033,20,0.29,2.8284,no
272232401,2327.0079,2327.0093,2327.0232,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2327.1209,2327.125,2327.16,20,33.3,0.021,9,0.29,2.8284,yes
272232401,2327.2815,2327.2831,2327.3028,10,32.5,0.023,15,0.29,2.8284,yes
272232401,2328.9331,2328.9345,2328.9514,10,32.2,0.011,7,0.29,2.8284,yes
272232401,2328.9602,2328.9616,2328.9771,10,32.2,0.011,6,0.29,2.8284,yes
272232401,2329.2294,2329.2308,2329.2461,10,32.2,0.012,7,0.29,2.8284,yes
272232401,2329.3357,2329.3376,2329.3512,10,32.2,0.007,4,0.29,2.8284,yes
272232401,2330.6934,2330.7033,2330.7408,40,33.5,0.138,88,0.29,2.8284,no
272232401,2330.7866,2330.7873,2330.8007,10,32.2,0.009,5,0.29,2.8284,yes
272232401,2331.2443,2331.2454,2331.2644,10,32.4,0.023,15,0.29,2.8284,yes
272232401,2331.5346,2331.5369,2331.5714,10,32.9,0.018,11,0.29,2.8284,no
273416539,2044.5942,2044.5967,2044.6095,10,33.1,0.021,3,0.38,1.6479,yes
273416539,2052.9586,2052.9604,2052.9745,10,33.2,0.026,4,0.38,1.6479,yes
273416539,2058.7687,2058.772,2058.8102,30,33.8,0.037,7,0.38,1.6479,yes
273416539,2060.4859,2060.4916,2060.521,30,33.8,0.027,5,0.38,1.6479,yes
273416539,2065.399,2065.4055,2065.4261,10,33.5,0.03,6,0.38,1.6479,yes
273416539,2065.4856,2065.4879,2065.5136,20,33.5,0.034,7,0.38,1.6479,yes
273416539,2066.5858,2066.5872,2066.6031,10,33.4,0.035,5,0.38,1.6479,yes
273416539,2066.7145,2066.7175,2066.7462,20,33.7,0.055,11,0.38,1.6479,yes
273416539,2077.6511,2077.656,2077.7034,250,34.8,0.187,36,0.38,1.6479,no
273416539,2081.5797,2081.5816,2081.5952,10,33.4,0.035,6,0.38,1.6479,yes
273512747,2038.5579,2038.5607,2038.6021,10,32.8,0.047,11,0.29,17.263,yes
273512747,2039.3801,2039.3818,2039.4023,10,32.7,0.043,10,0.29,17.263,yes
273512747,2040.626,2040.6336,2040.682,50,33.5,0.045,10,0.29,17.263,no
273512747,2043.1322,2043.1334,2043.1739,10,32.9,0.041,10,0.29,17.263,yes
273512747,2044.4626,2044.4698,2044.5253,20,33.2,0.02,5,0.29,17.263,yes
273512747,2046.3446,2046.3464,2046.3677,10,32.8,0.032,7,0.29,17.263,yes
273512747,2047.3399,2047.3429,2047.3702,40,33.4,0.091,21,0.29,17.263,no
273512747,2047.9536,2047.9557,2048.0098,50,33.5,0.052,12,0.29,17.263,no
273512747,2048.0166,2048.0221,2048.0779,50,33.5,0.046,10,0.29,17.263,no
273512747,2050.0038,2050.0061,2050.0316,10,32.9,0.041,10,0.29,17.263,yes
273512747,2050.3078,2050.3101,2050.3462,30,33.3,0.051,12,0.29,17.263,no
273512747,2052.148,2052.1499,2052.1626,10,32.4,0.03,7,0.29,17.263,yes
273512747,2053.9707,2053.9726,2054.0101,20,33.2,0.07,16,0.29,17.263,no
273512747,2054.4906,2054.4939,2054.5138,10,32.4,0.022,5,0.29,17.263,yes
273512747,2057.0078,2057.0094,2057.0265,10,32.1,0.018,4,0.29,17.263,yes
273512747,2059.6918,2059.6994,2059.7431,30,33.2,0.03,7,0.29,17.263,yes
273512747,2060.6256,2060.6274,2060.6468,10,32.7,0.031,7,0.29,17.263,yes
273512747,2062.6684,2062.6698,2062.6936,10,32.7,0.031,7,0.29,17.263,yes
273512747,2062.9156,2062.917,2062.9413,10,32.8,0.024,5,0.29,17.263,yes
273512747,2068.8176,2068.823,2068.8824,70,33.7,0.122,29,0.29,17.263,no
273512747,2069.3713,2069.3748,2069.4197,20,33.2,0.033,8,0.29,17.263,yes
273512747,2069.4486,2069.4586,2069.4975,20,33.0,0.027,6,0.29,17.263,yes
273512747,2070.2056,2070.2093,2070.2884,40,33.4,0.147,35,0.29,17.263,no
273512747,2071.0688,2071.0713,2071.093,10,32.5,0.04,10,0.29,17.263,yes
273512747,2075.261,2075.2659,2075.3041,10,33.0,0.023,5,0.29,17.263,yes
273512747,2076.8099,2076.8103,2076.8328,10,32.6,0.021,5,0.29,17.263,yes
273512747,2079.0952,2079.098,2079.1198,10,32.8,0.017,3,0.29,17.263,yes
273512747,2079.5299,2079.5327,2079.613,170,34.1,0.171,40,0.29,17.263,no
273512747,2080.4531,2080.4535,2080.4688,10,32.6,0.029,6,0.29,17.263,yes
273512747,2080.6871,2080.6885,2080.7218,30,33.3,0.12,28,0.29,17.263,no
273512747,2081.7611,2081.763,2081.7766,10,32.6,0.038,9,0.29,17.263,yes
273512747,2082.4053,2082.4086,2082.4315,10,32.7,0.023,5,0.29,17.263,yes
273512747,2082.5408,2082.553,2082.5778,10,33.0,0.025,5,0.29,17.263,yes
273512747,2083.6055,2083.6083,2083.6252,10,32.4,0.022,5,0.29,17.263,yes
273512747,2084.1865,2084.1889,2084.2215,20,33.0,0.047,11,0.29,17.263,no
274017928,2036.7225,2036.7244,2036.7623,30,33.7,0.061,10,0.48,5.29554,yes
274017928,2036.8374,2036.8397,2036.8688,20,33.6,0.054,8,0.48,5.29554,yes
274017928,2040.0364,2040.0383,2040.0697,20,33.6,0.061,9,0.48,5.29554,yes
274017928,2041.7172,2041.7193,2041.7637,60,34.0,0.111,17,0.48,5.29554,no
274017928,2042.5709,2042.5792,2042.7058,140,34.4,0.058,9,0.48,5.29554,no
274017928,2043.3732,2043.376,2043.3977,10,33.4,0.042,7,0.48,5.29554,yes
274017928,2044.6468,2044.6484,2044.6771,20,33.4,0.034,5,0.48,5.29554,yes
274017928,2045.7753,2045.7783,2045.8354,80,34.1,0.058,9,0.48,5.29554,no
274017928,2046.1922,2046.203,2046.2748,110,34.3,0.08,12,0.48,5.29554,no
274017928,2049.6026,2049.6049,2049.6375,20,33.6,0.051,8,0.48,5.29554,yes
274017928,2051.1572,2051.1588,2051.174,10,33.3,0.056,8,0.48,5.29554,yes
274017928,2051.565,2051.5671,2051.6046,30,33.7,0.075,12,0.48,5.29554,yes
274017928,2052.4609,2052.4646,2052.4946,20,33.6,0.033,4,0.48,5.29554,yes
274017928,2056.5816,2056.5854,2056.6136,30,33.7,0.054,8,0.48,5.29554,yes
274017928,2059.8601,2059.8997,2059.9584,40,33.9,0.075,12,0.48,5.29554,yes
274017928,2059.989,2060.0235,2060.0612,20,33.6,0.039,7,0.48,5.29554,yes
274017928,2060.2527,2060.2589,2060.2825,10,33.1,0.043,7,0.48,5.29554,yes
279536940,2145.26,2145.2666,2145.3853,150,34.2,0.171,27,0.36,2.3195,no
279536940,2147.7988,2147.8005,2147.8289,10,33.0,0.044,7,0.36,2.3195,yes
279536940,2151.8221,2151.8246,2151.9633,80,34.0,0.05,8,0.36,2.3195,yes
279536940,2152.8087,2152.8113,2152.8274,20,33.2,0.044,6,0.36,2.3195,yes
279536940,2153.8691,2153.8705,2153.8876,10,32.9,0.036,6,0.36,2.3195,yes
279536940,2155.3118,2155.3122,2155.3414,10,33.0,0.033,5,0.36,2.3195,yes
279536940,2167.0712,2167.0721,2167.1033,30,33.5,0.035,5,0.36,2.3195,yes
279536940,2167.6566,2167.6586,2167.7054,40,33.6,0.068,10,0.36,2.3195,yes
279536940,2168.357,2168.3591,2168.3788,10,33.1,0.034,5,0.36,2.3195,yes
279536940,2169.5096,2169.5128,2169.5482,40,33.6,0.044,6,0.36,2.3195,yes
281670243,2063.8082,2063.8112,2063.8524,20,33.3,0.038,6,0.3,1.782,yes
281670243,2065.601,2065.6027,2065.6293,10,33.3,0.035,6,0.3,1.782,yes
281670243,2066.2423,2066.2478,2066.2811,40,33.8,0.106,17,0.3,1.782,yes
281670243,2066.5441,2066.552,2066.6786,240,34.5,0.118,18,0.3,1.782,no
281670243,2066.8888,2066.8969,2066.9281,20,33.3,0.036,6,0.3,1.782,yes
281670243,2069.206,2069.2157,2069.2534,40,33.8,0.066,11,0.3,1.782,no
281670243,2071.0542,2071.0546,2071.1053,10,33.1,0.026,5,0.3,1.782,yes
281670243,2071.1315,2071.1384,2071.2831,350,34.7,0.863,143,0.3,1.782,no
281670243,2071.4928,2071.5,2071.5141,30,33.7,0.054,8,0.3,1.782,yes
281670243,2076.6172,2076.624,2076.6508,10,33.2,0.031,5,0.3,1.782,yes
281670243,2081.8914,2081.8944,2081.9147,10,33.2,0.034,6,0.3,1.782,yes
281670243,2082.7351,2082.7381,2082.7849,50,33.8,0.08,13,0.3,1.782,no
281670243,2088.8972,2088.9044,2088.95,20,33.4,0.025,4,0.3,1.782,yes
281670243,2090.4474,2090.4493,2090.4963,30,33.6,0.041,7,0.3,1.782,no
281670243,2091.3581,2091.3597,2091.3937,70,34.0,0.16,26,0.3,1.782,no
281670243,2092.4035,2092.4104,2092.4465,10,33.1,0.027,5,0.3,1.782,yes
281670243,2094.0477,2094.0502,2094.085,230,34.5,0.401,67,0.3,1.782,no
281670243,2095.1946,2095.1967,2095.2243,20,33.5,0.042,7,0.3,1.782,yes
281670243,2095.421,2095.4284,2095.4567,20,33.5,0.049,8,0.3,1.782,yes
281670243,2096.2706,2096.2722,2096.2981,20,33.3,0.04,6,0.3,1.782,yes
281670243,2097.0972,2097.1004,2097.1321,30,33.6,0.084,14,0.3,1.782,no
281670243,2104.8985,2104.9254,2104.967,20,33.4,0.031,6,0.3,1.782,yes
281670243,2105.4149,2105.4214,2105.4672,100,34.1,0.115,19,0.3,1.782,no
281670243,2105.5108,2105.5142,2105.5688,300,34.6,0.85,140,0.3,1.782,no
281670243,2106.3508,2106.3534,2106.3871,40,33.7,0.101,17,0.3,1.782,no
281670243,2111.8456,2111.8484,2111.8666,10,33.2,0.032,6,0.3,1.782,yes
283866910,2177.4941,2177.4962,2177.5263,30,32.8,0.039,8,0.15,0.37008,yes
283866910,2177.8312,2177.8337,2177.8661,20,32.8,0.042,9,0.15,0.37008,no
283866910,2179.261,2179.2624,2179.2869,10,32.2,0.048,11,0.15,0.37008,yes
283866910,2179.7015,2179.7032,2179.7177,10,32.2,0.039,8,0.15,0.37008,yes
283866910,2180.1342,2180.1798,2180.2184,50,33.1,0.049,8,0.15,0.37008,yes
283866910,2180.4886,2180.5383,2180.6149,90,33.4,0.048,12,0.15,0.37008,yes
283866910,2181.2099,2181.2115,2181.3422,120,33.5,0.051,11,0.15,0.37008,yes
283866910,2181.7598,2181.7629,2181.783,10,32.0,0.03,7,0.15,0.37008,yes
283866910,2182.3712,2182.421,2182.4522,40,33.0,0.059,9,0.15,0.37008,yes
283866910,2183.017,2183.0189,2183.0367,10,32.2,0.055,6,0.15,0.37008,yes
283866910,2183.2628,2183.2654,2183.3177,40,33.0,0.035,5,0.15,0.37008,no
283866910,2183.4957,2183.5455,2183.5767,30,32.8,0.056,14,0.15,0.37008,yes
283866910,2184.511,2184.5126,2184.5677,130,33.5,0.452,101,0.15,0.37008,no
283866910,2187.3859,2187.3873,2187.45,40,33.0,0.11,25,0.15,0.37008,no
283866910,2187.4276,2187.429,2187.4459,10,32.2,0.04,9,0.15,0.37008,yes
283866910,2187.5549,2187.6047,2187.6334,20,32.8,0.033,7,0.15,0.37008,yes
283866910,2188.241,2188.2799,2188.3591,80,33.3,0.048,11,0.15,0.37008,yes
283866910,2190.3641,2190.3646,2190.3833,10,32.2,0.03,6,0.15,0.37008,yes
283866910,2190.4352,2190.4373,2190.5732,190,33.7,0.057,11,0.15,0.37008,no
283866910,2190.8368,2190.8498,2190.9025,50,33.1,0.131,30,0.15,0.37008,no
283866910,2193.6284,2193.6391,2193.6745,30,32.9,0.055,13,0.15,0.37008,no
283866910,2194.4178,2194.4194,2194.4393,20,32.6,0.079,18,0.15,0.37008,no
283866910,2195.0254,2195.0272,2195.0524,20,32.6,0.06,14,0.15,0.37008,no
283866910,2195.0777,2195.0784,2195.1196,20,32.8,0.145,33,0.15,0.37008,no
283866910,2195.3798,2195.3844,2195.4084,10,32.2,0.023,5,0.15,0.37008,yes
283866910,2195.5751,2195.5756,2195.589,10,32.1,0.032,7,0.15,0.37008,yes
283866910,2197.4832,2197.4846,2197.5102,10,32.4,0.062,14,0.15,0.37008,yes
283866910,2198.7132,2198.7218,2198.7694,80,33.3,0.045,10,0.15,0.37008,no
283866910,2198.887,2198.8884,2198.9023,10,32.3,0.046,10,0.15,0.37008,yes
283866910,2199.3336,2199.3363,2199.4234,90,33.4,0.141,31,0.15,0.37008,no
283866910,2199.4447,2199.4461,2199.4666,30,32.9,0.133,30,0.15,0.37008,no
283866910,2199.7153,2199.7166,2199.802,80,33.3,0.179,40,0.15,0.37008,no
283866910,2200.1201,2200.1296,2200.1634,20,32.6,0.054,4,0.15,0.37008,yes
287187481,2125.9384,2125.9488,2125.9863,30,33.8,0.053,17,0.54,no,no
287187481,2132.7278,2132.7299,2132.763,10,33.4,0.035,11,0.54,no,yes
287187481,2136.8299,2136.8316,2136.8572,10,33.2,0.041,12,0.54,no,yes
287187481,2137.0653,2137.0679,2137.0894,10,33.0,0.036,5,0.54,no,yes
287187481,2140.4403,2140.4436,2140.4681,10,32.9,0.02,6,0.54,no,yes
290496318,2061.9361,2061.9384,2061.9641,20,33.5,0.035,6,0.3,1.9783,yes
290496318,2062.6224,2062.6722,2062.7275,10,33.1,0.032,8,0.3,1.9783,yes
290496318,2062.943,2062.9453,2062.9914,30,33.7,0.042,8,0.3,1.9783,yes
290496318,2063.6976,2063.699,2063.746,100,34.3,0.253,51,0.3,1.9783,no
290496318,2067.6569,2067.6585,2067.6899,20,33.6,0.029,6,0.3,1.9783,yes
290496318,2077.2967,2077.2986,2077.3196,10,32.9,0.02,4,0.3,1.9783,yes
290496318,2079.1988,2079.2004,2079.2346,20,33.4,0.04,8,0.3,1.9783,yes
290496318,2080.1117,2080.1138,2080.1846,40,33.9,0.045,9,0.3,1.9783,yes
290496318,2082.6364,2082.6411,2082.682,40,33.9,0.048,9,0.3,1.9783,no
290496318,2082.9429,2082.9473,2083.0406,220,34.6,0.138,27,0.3,1.9783,no
294750180,2040.28,2040.2897,2040.314,10,33.0,0.018,4,0.54,19.8,yes
294750180,2040.3265,2040.327,2040.3406,10,32.4,0.006,4,0.54,19.8,yes
294750180,2041.9677,2041.9694,2042.0293,30,33.9,0.067,45,0.54,19.8,no
294750180,2043.9515,2043.9536,2043.9812,10,32.9,0.01,7,0.54,19.8,yes
294750180,2046.1874,2046.237,2046.2677,10,33.2,0.012,7,0.54,19.8,yes
294750180,2053.69,2053.6914,2053.7062,10,32.4,0.006,4,0.54,19.8,yes
294750180,2053.7791,2053.7808,2053.7956,10,32.8,0.006,4,0.54,19.8,yes
294750180,2054.6241,2054.6275,2054.6595,10,33.2,0.007,4,0.54,19.8,yes
294750180,2054.8875,2054.8998,2054.9646,30,33.9,0.017,11,0.54,19.8,no
294750180,2057.71,2057.7113,2057.7511,10,33.3,0.02,13,0.54,19.8,yes
294750180,2059.1363,2059.138,2059.1569,10,32.8,0.009,6,0.54,19.8,yes
294750180,2059.3171,2059.3188,2059.3569,10,33.4,0.026,18,0.54,19.8,no
294750180,2060.0484,2060.053,2060.0727,10,32.8,0.01,4,0.54,19.8,yes
294750180,2089.95,2089.9572,2089.9914,10,33.4,0.015,10,0.54,19.8,yes
294750180,2090.066,2090.0669,2090.1025,10,33.3,0.024,16,0.54,19.8,yes
294750180,2090.4113,2090.4118,2090.4347,10,33.0,0.019,13,0.54,19.8,yes
294750180,2092.0502,2092.0521,2092.093,10,33.3,0.013,6,0.54,19.8,yes
294750180,2092.7461,2092.7491,2092.7879,10,33.2,0.011,7,0.54,19.8,yes
294750180,2095.5481,2095.549,2095.5708,10,33.0,0.01,6,0.54,19.8,yes
294750180,2096.0648,2096.0669,2096.0967,10,33.0,0.007,5,0.54,19.8,yes
294750180,2102.6541,2102.6562,2102.6851,10,33.0,0.008,4,0.54,19.8,yes
294750180,2103.1407,2103.1444,2103.1645,10,32.9,0.005,4,0.54,19.8,yes
294750180,2103.4326,2103.443,2103.489,20,33.7,0.052,35,0.54,19.8,no
294750180,2103.5122,2103.5141,2103.5506,10,33.6,0.034,23,0.54,19.8,no
294750180,2104.4247,2104.4261,2104.439,10,32.4,0.009,6,0.54,19.8,yes
294750180,2104.8645,2104.8664,2104.8844,10,32.8,0.009,6,0.54,19.8,yes
294750180,2105.8421,2105.8448,2105.908,10,33.5,0.022,15,0.54,19.8,no
294750180,2106.4182,2106.4228,2106.4534,10,33.0,0.02,14,0.54,19.8,yes
294750180,2106.5323,2106.5337,2106.5615,10,33.5,0.037,25,0.54,19.8,no
294750180,2108.8892,2108.8909,2108.9147,10,33.0,0.014,6,0.54,19.8,yes
294750180,2109.7166,2109.7219,2109.7503,10,33.2,0.015,10,0.54,19.8,no
294750180,2116.66,2116.663,2116.6915,10,33.2,0.012,8,0.54,19.8,no
294750180,2117.9431,2117.9475,2117.9961,10,33.5,0.026,17,0.54,19.8,no
294750180,2119.263,2119.2646,2119.2813,10,32.4,0.008,6,0.54,19.8,yes
294750180,2120.3229,2120.3287,2120.3625,20,33.7,0.044,30,0.54,19.8,no
294750180,2121.6502,2121.654,2121.6954,20,33.8,0.061,41,0.54,19.8,no
294750180,2121.8507,2121.8746,2121.9356,20,33.7,0.013,9,0.54,19.8,no
294750180,2122.3838,2122.3977,2122.4301,10,33.0,0.007,5,0.54,19.8,yes
294750180,2124.45,2124.4641,2124.5595,40,34.1,0.057,39,0.54,19.8,no
294750180,2124.9509,2125.0007,2125.1314,70,34.3,0.029,19,0.54,19.8,no
294750180,2125.6963,2125.6979,2125.7266,10,33.4,0.019,13,0.54,19.8,no
294750180,2125.7905,2125.7988,2125.8726,10,33.2,0.008,5,0.54,19.8,yes
294750180,2130.6319,2130.6342,2130.6566,10,32.9,0.007,5,0.54,19.8,yes
294750180,2131.3788,2131.3821,2131.3953,10,32.4,0.006,4,0.54,19.8,yes
294750180,2131.4251,2131.4265,2131.4434,10,32.8,0.009,6,0.54,19.8,yes
294750180,2131.9568,2131.9608,2131.9825,10,33.0,0.012,8,0.54,19.8,no
294750180,2132.9821,2132.9835,2133.0017,10,32.9,0.018,12,0.54,19.8,no
294750180,2136.0443,2136.0478,2136.0681,10,32.9,0.007,5,0.54,19.8,yes
294750180,2136.8434,2136.8485,2136.8952,10,33.6,0.018,12,0.54,19.8,no
294750180,2139.8637,2139.8648,2139.8979,10,33.0,0.012,8,0.54,19.8,yes
294750180,2139.9336,2139.9422,2140.0801,90,34.4,0.033,21,0.54,19.8,no
294750180,2140.8466,2140.8526,2140.8801,10,33.6,0.022,15,0.54,19.8,no
294750180,2140.903,2140.906,2140.9294,10,32.9,0.011,7,0.54,19.8,yes
294750180,2146.3525,2146.353,2146.3842,10,32.9,0.015,10,0.54,19.8,yes
294750180,2146.7557,2146.7574,2146.7784,10,32.4,0.006,4,0.54,19.8,yes
294750180,2146.8851,2146.8874,2146.9127,10,32.9,0.011,8,0.54,19.8,yes
294750180,2147.5391,2147.5414,2147.564,10,32.4,0.005,4,0.54,19.8,yes
294750180,2148.3939,2148.3976,2148.4629,60,34.3,0.1,67,0.54,19.8,no
294750180,2148.4967,2148.5002,2148.5263,10,32.9,0.008,6,0.54,19.8,yes
294750180,2149.2092,2149.2106,2149.2372,10,33.2,0.015,10,0.54,19.8,yes
294750180,2149.3421,2149.3464,2149.3737,10,33.3,0.011,6,0.54,19.8,yes
294750180,2149.8788,2149.8821,2149.9068,10,33.0,0.012,8,0.54,19.8,yes
294750180,2150.2353,2150.24,2150.2698,10,32.8,0.011,5,0.54,19.8,yes
294750180,2150.5221,2150.5242,2150.5471,10,32.9,0.011,8,0.54,19.8,yes
294750180,2150.7022,2150.7298,2150.8334,120,34.5,0.031,20,0.54,19.8,no
294750180,2155.5121,2155.5153,2155.5315,10,33.2,0.017,10,0.54,19.8,no
294750180,2156.5329,2156.5345,2156.5519,10,33.0,0.009,4,0.54,19.8,yes
294750180,2160.7021,2160.7032,2160.7201,10,32.8,0.008,6,0.54,19.8,yes
294750180,2161.4995,2161.5009,2161.5157,10,32.4,0.009,6,0.54,19.8,yes
294750180,2162.0977,2162.1021,2162.2557,80,34.4,0.082,55,0.54,19.8,no
294750180,2162.4453,2162.4467,2162.4645,10,32.9,0.012,8,0.54,19.8,yes
294750180,2163.8557,2163.8747,2163.9802,30,33.9,0.016,11,0.54,19.8,no
294750180,2164.7981,2164.805,2164.8258,10,32.8,0.009,4,0.54,19.8,yes
294750180,2166.2214,2166.2224,2166.2448,10,32.9,0.015,10,0.54,19.8,yes
294750180,2166.4893,2166.5115,2166.6277,30,33.9,0.022,15,0.54,19.8,no
294750180,2168.0594,2168.1091,2168.1503,10,33.6,0.028,19,0.54,19.8,no
294750180,2169.0457,2169.0499,2169.0779,10,33.3,0.028,15,0.54,19.8,no
294750180,2177.2306,2177.2331,2177.2488,10,32.4,0.007,5,0.54,19.8,yes
294750180,2177.9264,2177.9284,2177.9472,10,32.8,0.007,5,0.54,19.8,yes
294750180,2178.1322,2178.1335,2178.1548,10,32.9,0.011,8,0.54,19.8,yes
294750180,2178.8287,2178.8321,2178.8638,10,33.0,0.011,6,0.54,19.8,yes
294750180,2182.0879,2182.0974,2182.136,10,33.2,0.01,7,0.54,19.8,yes
294750180,2182.1515,2182.1538,2182.1812,10,33.0,0.009,6,0.54,19.8,yes
294750180,2182.5328,2182.5358,2182.5548,10,32.9,0.007,4,0.54,19.8,yes
294750180,2183.0511,2183.0536,2183.0865,10,33.6,0.045,30,0.54,19.8,no
294750180,2184.2406,2184.2422,2184.2672,10,33.2,0.033,23,0.54,19.8,no
294750180,2184.9168,2184.9665,2185.0408,10,33.4,0.02,9,0.54,19.8,yes
294750180,2185.3517,2185.4015,2185.5686,30,34.0,0.017,9,0.54,19.8,yes
294750180,2189.3031,2189.3035,2189.3202,10,32.9,0.014,9,0.54,19.8,yes
294750180,2189.551,2189.5632,2189.5774,10,33.2,0.027,19,0.54,19.8,no
294750180,2191.4477,2191.4491,2191.4648,10,32.4,0.007,4,0.54,19.8,yes
294750180,2192.3336,2192.3389,2192.3829,20,33.8,0.06,40,0.54,19.8,no
294750180,2193.2593,2193.263,2193.316,10,33.3,0.028,5,0.54,19.8,yes
294750180,2193.3218,2193.3248,2193.3812,10,33.4,0.013,9,0.54,19.8,yes
294750180,2193.7685,2193.7706,2193.7905,10,32.9,0.019,13,0.54,19.8,yes
294750180,2194.534,2194.5363,2194.5548,10,32.4,0.007,4,0.54,19.8,yes
294750180,2194.6373,2194.6419,2194.6632,10,32.8,0.016,3,0.54,19.8,yes
294750180,2199.2268,2199.2293,2199.2492,10,32.9,0.008,4,0.54,19.8,yes
294750180,2199.8189,2199.8203,2199.8342,10,32.4,0.008,5,0.54,19.8,yes
294750180,2202.7957,2202.8207,2202.8684,10,33.5,0.009,6,0.54,19.8,yes
294750180,2202.9872,2202.9885,2203.0045,10,32.4,0.011,7,0.54,19.8,yes
294750180,2204.2684,2204.27,2204.2936,10,32.8,0.007,5,0.54,19.8,yes
294750180,2204.4471,2204.4487,2204.4848,10,32.9,0.007,5,0.54,19.8,yes
294750180,2205.5985,2205.5989,2205.6211,10,32.8,0.015,10,0.54,19.8,yes
294750180,2205.9212,2205.9709,2206.0228,20,33.8,0.012,8,0.54,19.8,yes
294750180,2209.4945,2209.4984,2209.5176,10,32.9,0.009,6,0.54,19.8,yes
294750180,2211.8873,2211.8933,2211.9218,10,33.2,0.014,8,0.54,19.8,yes
294750180,2212.5109,2212.5118,2212.5287,10,32.8,0.01,6,0.54,19.8,yes
294750180,2213.3979,2213.3988,2213.4157,10,32.9,0.015,9,0.54,19.8,yes
294750180,2216.728,2216.7308,2216.7493,10,33.0,0.008,5,0.54,19.8,yes
294750180,2217.9456,2217.9488,2217.9666,10,32.9,0.007,4,0.54,19.8,yes
294750180,2218.2689,2218.2706,2218.2874,10,32.9,0.019,13,0.54,19.8,no
294750180,2218.2949,2218.3023,2218.3543,20,33.6,0.012,8,0.54,19.8,no
294750180,2219.5712,2219.5759,2219.6069,10,33.5,0.049,33,0.54,19.8,no
294750180,2220.2842,2220.29,2220.3164,10,32.9,0.019,4,0.54,19.8,yes
294750180,2222.4659,2222.4673,2222.4865,10,32.8,0.008,5,0.54,19.8,yes
294750180,2223.455,2223.4585,2223.4772,10,32.8,0.011,8,0.54,19.8,yes
294750180,2225.0189,2225.0205,2225.0381,10,32.9,0.013,9,0.54,19.8,yes
294750180,2226.6196,2226.6207,2226.638,10,32.9,0.016,8,0.54,19.8,yes
294750180,2226.676,2226.6804,2226.7012,10,32.9,0.006,4,0.54,19.8,yes
294750180,2230.1846,2230.1894,2230.226,10,33.2,0.036,25,0.54,19.8,no
294750180,2230.763,2230.7644,2230.7843,10,32.9,0.006,4,0.54,19.8,yes
294750180,2232.1973,2232.2008,2232.2346,10,33.4,0.016,10,0.54,19.8,no
294750180,2232.3591,2232.3614,2232.3792,10,33.0,0.017,12,0.54,19.8,yes
294750180,2232.7399,2232.742,2232.7554,10,32.4,0.009,6,0.54,19.8,yes
294750180,2234.6366,2234.6382,2234.6845,10,33.5,0.016,11,0.54,19.8,no
294750180,2235.0075,2235.0112,2235.0537,20,33.8,0.021,13,0.54,19.8,no
294750180,2236.1838,2236.2075,2236.3033,70,34.3,0.019,12,0.54,19.8,no
294750180,2239.0199,2239.023,2239.069,10,33.2,0.008,6,0.54,19.8,yes
294750180,2239.1894,2239.1908,2239.2102,10,32.8,0.015,10,0.54,19.8,yes
294750180,2240.6252,2240.6554,2240.7016,10,33.4,0.007,5,0.54,19.8,yes
294750180,2243.5093,2243.5111,2243.5248,10,32.4,0.013,3,0.54,19.8,yes
294750180,2243.8676,2243.8762,2243.8991,10,33.2,0.03,21,0.54,19.8,no
294750180,2244.5954,2244.5968,2244.6301,10,33.0,0.011,8,0.54,19.8,yes
294750180,2244.9956,2244.9982,2245.0118,10,32.4,0.007,5,0.54,19.8,yes
294750180,2245.3234,2245.3394,2245.4312,20,33.7,0.017,12,0.54,19.8,no
294750180,2246.8479,2246.8507,2246.8768,10,32.9,0.01,7,0.54,19.8,yes
294750180,2248.2301,2248.2319,2248.2528,10,32.8,0.006,4,0.54,19.8,yes
294750180,2248.6232,2248.6252,2248.6555,10,33.2,0.016,10,0.54,19.8,no
294750180,2248.988,2248.9924,2249.0264,10,33.0,0.008,6,0.54,19.8,yes
294750180,2250.9028,2250.906,2250.9414,10,33.5,0.054,36,0.54,19.8,no
294750180,2253.2592,2253.2609,2253.2898,10,33.0,0.014,9,0.54,19.8,yes
294750180,2256.4092,2256.422,2256.4409,10,32.9,0.012,6,0.54,19.8,yes
294750180,2256.9048,2256.9127,2256.9997,50,34.2,0.062,42,0.54,19.8,no
294750180,2260.0868,2260.1366,2260.1845,10,33.5,0.021,15,0.54,19.8,yes
294750180,2260.7523,2260.7528,2260.7664,10,32.8,0.023,15,0.54,19.8,yes
294750180,2260.8254,2260.8278,2260.8571,10,33.3,0.024,16,0.54,19.8,no
294750180,2262.338,2262.3405,2262.3976,20,33.7,0.097,66,0.54,19.8,no
294750180,2263.193,2263.1944,2263.24,20,33.8,0.041,31,0.54,19.8,no
294750180,2263.553,2263.5558,2263.585,10,33.4,0.03,21,0.54,19.8,yes
294750180,2264.117,2264.1183,2264.15,30,34.0,0.09,62,0.54,19.8,no
294750180,2264.5808,2264.6289,2264.643,10,32.9,0.013,8,0.54,19.8,yes
294750180,2265.6176,2265.6229,2265.637,10,33.0,0.017,12,0.54,19.8,yes
294750180,2265.79,2265.8125,2265.87,10,33.6,0.014,11,0.54,19.8,yes
294750180,2272.3725,2272.3729,2272.388,10,32.8,0.013,8,0.54,19.8,yes
294750180,2277.7521,2277.7535,2277.8706,60,34.2,0.122,82,0.54,19.8,no
294750180,2279.2586,2279.2616,2279.2873,10,33.2,0.015,10,0.54,19.8,yes
294750180,2283.1338,2283.147,2283.2748,20,33.8,0.01,6,0.54,19.8,yes
294750180,2284.1836,2284.2299,2284.3105,10,33.6,0.012,9,0.54,19.8,yes
294750180,2285.2978,2285.3473,2285.3794,10,33.4,0.01,7,0.54,19.8,yes
294750180,2285.8855,2285.8954,2285.9345,10,33.4,0.014,10,0.54,19.8,yes
294750180,2285.9785,2285.9799,2285.9954,10,32.4,0.011,7,0.54,19.8,yes
294750180,2286.276,2286.2836,2286.3857,10,33.4,0.014,6,0.54,19.8,yes
294750180,2288.135,2288.1374,2288.1538,10,32.8,0.01,6,0.54,19.8,yes
294750180,2289.1596,2289.16,2289.1788,10,32.4,0.006,4,0.54,19.8,yes
294750180,2290.358,2290.36,2290.3843,10,33.2,0.025,16,0.54,19.8,no
294750180,2290.5478,2290.5531,2290.5728,10,33.0,0.006,4,0.54,19.8,yes
294750180,2297.8629,2297.8657,2297.9108,10,33.5,0.014,9,0.54,19.8,yes
294750180,2299.8335,2299.8453,2299.8937,10,33.6,0.014,9,0.54,19.8,no
294750180,2300.6546,2300.6564,2300.6731,10,32.4,0.007,5,0.54,19.8,yes
294750180,2300.8937,2300.8955,2300.9309,10,33.5,0.05,34,0.54,19.8,no
294750180,2301.7643,2301.7666,2301.7928,10,33.0,0.007,4,0.54,19.8,yes
294750180,2302.4467,2302.4483,2302.4652,10,32.4,0.006,4,0.54,19.8,yes
294750180,2303.7729,2303.7932,2303.8294,10,33.6,0.033,22,0.54,19.8,no
294750180,2305.5322,2305.5389,2305.5754,10,33.2,0.009,6,0.54,19.8,yes
294750180,2310.0614,2310.0748,2310.1,10,33.0,0.013,8,0.54,19.8,yes
294750180,2310.5176,2310.5299,2310.5572,10,33.0,0.009,5,0.54,19.8,yes
294750180,2311.4165,2311.4169,2311.431,10,32.4,0.01,7,0.54,19.8,yes
294750180,2312.6924,2312.694,2312.7192,10,33.0,0.009,6,0.54,19.8,yes
294750180,2316.7545,2316.77,2316.8712,10,33.6,0.018,9,0.54,19.8,yes
294750180,2323.5013,2323.5036,2323.5215,10,32.9,0.017,8,0.54,19.8,yes
294750180,2325.5363,2325.5379,2325.5733,10,33.0,0.015,8,0.54,19.8,yes
294750180,2326.1525,2326.1537,2326.178,10,32.8,0.014,9,0.54,19.8,yes
294750180,2326.521,2326.5224,2326.565,20,33.8,0.045,30,0.54,19.8,no
294750180,2328.8194,2328.8225,2328.9231,10,33.4,0.012,6,0.54,19.8,yes
294750180,2330.6412,2330.6428,2330.6759,20,33.6,0.041,28,0.54,19.8,no
294750180,2331.2535,2331.2549,2331.2725,10,32.4,0.012,8,0.54,19.8,yes
294754396,2058.4113,2058.4139,2058.437,10,33.7,0.022,6,0.56,7.8,yes
294754396,2062.9428,2062.9445,2062.9676,10,33.5,0.026,5,0.56,7.8,yes
294754396,2064.9257,2064.9294,2064.9514,10,33.6,0.019,5,0.56,7.8,yes
294754396,2068.5795,2068.5822,2068.5977,10,33.5,0.019,5,0.56,7.8,yes
294754396,2070.7596,2070.7624,2070.791,10,33.8,0.022,6,0.56,7.8,yes
294754396,2071.3193,2071.3274,2071.3566,20,34.1,0.028,7,0.56,7.8,no
294754396,2076.4566,2076.4608,2076.4888,20,33.9,0.02,5,0.56,7.8,yes
294754396,2082.0182,2082.0194,2082.0423,10,33.6,0.024,6,0.56,7.8,yes
294754396,2082.5492,2082.5546,2082.5761,20,33.9,0.022,5,0.56,7.8,yes
294754396,2089.9699,2089.9726,2089.9928,10,33.5,0.016,3,0.56,7.8,yes
294754396,2093.5326,2093.5333,2093.5636,20,33.9,0.04,10,0.56,7.8,no
294754396,2096.3935,2096.3986,2096.4212,10,33.6,0.022,6,0.56,7.8,yes
294754396,2112.0081,2112.0113,2112.0282,10,33.5,0.021,4,0.56,7.8,yes
294754396,2112.5717,2112.5743,2112.6062,30,34.2,0.041,10,0.56,7.8,no
294754396,2116.653,2116.6553,2116.6962,50,34.4,0.105,28,0.56,7.8,no
294754396,2121.3962,2121.3988,2121.4171,10,33.6,0.019,5,0.56,7.8,yes
294754396,2140.3038,2140.31,2140.388,320,35.2,0.165,43,0.56,7.8,no
294754396,2154.815,2154.8178,2154.8414,10,33.8,0.024,6,0.56,7.8,yes
294754396,2156.4735,2156.4784,2156.5196,30,34.1,0.027,3,0.56,7.8,yes
294754396,2160.8492,2160.8557,2160.8966,40,34.3,0.033,9,0.56,7.8,no
294754396,2161.1175,2161.1196,2161.1441,10,33.6,0.019,5,0.56,7.8,yes
294754396,2163.8695,2163.8721,2163.9075,30,34.1,0.028,7,0.56,7.8,no
294754396,2164.4054,2164.4179,2164.4415,30,34.1,0.044,10,0.56,7.8,yes
294754396,2179.7892,2179.7957,2179.8913,1150,35.8,0.893,238,0.56,7.8,no
294754396,2192.6247,2192.628,2192.687,50,34.4,0.033,8,0.56,7.8,no
294754396,2217.598,2217.6008,2217.6304,20,33.9,0.025,6,0.56,7.8,no
294754396,2219.6174,2219.6186,2219.6348,10,33.3,0.027,4,0.56,7.8,yes
294754396,2219.6836,2219.6857,2219.7107,20,34.1,0.04,10,0.56,7.8,no
294754396,2224.9979,2225.0011,2225.0657,80,34.6,0.082,21,0.56,7.8,no
294754396,2238.5943,2238.5959,2238.6178,10,33.4,0.017,4,0.56,7.8,yes
294754396,2245.5542,2245.5576,2245.5865,10,33.8,0.026,4,0.56,7.8,yes
294754396,2245.6956,2245.6984,2245.7361,20,33.9,0.03,8,0.56,7.8,no
294754396,2251.7474,2251.7497,2251.7696,10,33.5,0.036,9,0.56,7.8,yes
294754396,2261.4144,2261.4168,2261.436,10,33.6,0.023,6,0.56,7.8,yes
294754396,2278.6935,2278.6989,2278.7218,10,33.5,0.023,3,0.56,7.8,yes
294754396,2285.4586,2285.4627,2285.6,60,34.5,0.04,11,0.56,7.8,yes
294754396,2289.8921,2289.8949,2289.916,10,33.4,0.015,4,0.56,7.8,yes
294754396,2292.822,2292.8243,2292.8609,20,33.9,0.044,12,0.56,7.8,yes
294754396,2298.913,2298.9188,2298.9509,30,34.1,0.021,5,0.56,7.8,yes
294754396,2300.3542,2300.3588,2300.4474,140,34.8,0.089,24,0.56,7.8,no
294754396,2305.553,2305.5535,2305.5748,10,33.2,0.025,7,0.56,7.8,yes
294754396,2305.9306,2305.9329,2305.9606,10,33.8,0.018,4,0.56,7.8,yes
294754396,2315.2038,2315.2059,2315.2318,10,33.8,0.028,7,0.56,7.8,no
294754396,2315.8994,2315.9147,2315.9649,60,34.4,0.033,8,0.56,7.8,no
294754396,2316.5457,2316.5505,2316.573,10,33.5,0.023,6,0.56,7.8,yes
294754396,2324.5798,2324.5865,2324.6534,70,34.6,0.06,16,0.56,7.8,no
294754396,2328.5844,2328.5888,2328.6184,20,34.1,0.026,6,0.56,7.8,no
299798795,2038.5092,2038.5118,2038.5296,10,32.9,0.041,7,0.18,1.2307,yes
299798795,2040.1201,2040.1243,2040.1622,20,33.3,0.041,7,0.18,1.2307,yes
299798795,2041.7968,2041.8005,2041.8384,60,33.7,0.091,16,0.18,1.2307,no
299798795,2043.9532,2043.9551,2043.9817,40,33.5,0.083,14,0.18,1.2307,no
299798795,2045.3053,2045.3111,2045.3331,10,33.1,0.03,5,0.18,1.2307,yes
299798795,2045.4192,2045.4208,2045.4514,30,33.5,0.069,12,0.18,1.2307,no
299798795,2045.8141,2045.8155,2045.8504,10,32.7,0.04,8,0.18,1.2307,yes
299798795,2047.5065,2047.5069,2047.5296,20,33.1,0.034,6,0.18,1.2307,yes
299798795,2049.7891,2049.791,2049.8081,10,32.9,0.033,6,0.18,1.2307,yes
299798795,2050.6963,2050.6981,2050.7393,20,33.3,0.064,12,0.18,1.2307,no
299798795,2055.1065,2055.1083,2055.1335,20,33.3,0.072,12,0.18,1.2307,no
299798795,2058.2562,2058.2606,2058.3064,20,33.3,0.03,5,0.18,1.2307,yes
299798795,2063.2818,2063.295,2063.3763,70,33.8,0.04,7,0.18,1.2307,yes
299798795,2065.8786,2065.8971,2065.9418,40,33.5,0.033,6,0.18,1.2307,yes
299798795,2069.6563,2069.6582,2069.6736,10,32.6,0.022,4,0.18,1.2307,yes
299798795,2070.7352,2070.7368,2070.76,10,32.9,0.027,4,0.18,1.2307,yes
299798795,2080.7892,2080.7908,2080.8184,10,33.1,0.026,4,0.18,1.2307,yes
299798795,2082.5156,2082.5174,2082.5767,50,33.6,0.072,12,0.18,1.2307,no
302962949,2203.7431,2203.7466,2203.7922,10,32.6,0.036,18,0.18,no,yes
302962949,2206.8121,2206.8139,2206.8338,10,32.2,0.015,8,0.18,no,yes
302962949,2208.5919,2208.5975,2208.6345,10,32.6,0.029,15,0.18,no,no
302962949,2210.3981,2210.4,2210.4185,10,32.0,0.017,9,0.18,no,yes
302962949,2212.518,2212.5194,2212.5442,10,32.2,0.017,8,0.18,no,yes
302962949,2212.7861,2212.7939,2212.8648,20,32.8,0.025,8,0.18,no,yes
302962949,2212.9604,2212.9891,2213.0032,10,32.2,0.018,12,0.18,no,yes
302962949,2213.4504,2213.4999,2213.5951,20,32.8,0.017,10,0.18,no,no
302962949,2216.8022,2216.8098,2216.8422,10,32.4,0.009,4,0.18,no,yes
302962949,2217.66,2217.6728,2217.73,280,34.0,0.185,95,0.18,no,no
302962949,2218.0753,2218.0823,2218.1124,10,32.4,0.052,27,0.18,no,yes
302962949,2219.6913,2219.6973,2219.7156,10,32.0,0.011,4,0.18,no,yes
302962949,2220.9876,2220.9889,2221.0227,10,32.6,0.047,24,0.18,no,no
302962949,2222.1516,2222.1621,2222.2127,20,32.8,0.037,19,0.18,no,no
302962949,2223.9342,2223.9356,2223.9548,10,32.2,0.018,9,0.18,no,yes
304032310,2036.9267,2036.9341,2036.9586,10,33.1,0.024,4,0.29,11.52,yes
304032310,2043.3656,2043.367,2043.3878,10,33.0,0.031,6,0.29,11.52,yes
304032310,2050.177,2050.1789,2050.1972,10,32.8,0.025,5,0.29,11.52,yes
304032310,2053.4078,2053.4094,2053.436,20,33.1,0.021,3,0.29,11.52,yes
304032310,2054.3321,2054.3335,2054.3495,10,32.6,0.023,4,0.29,11.52,yes
304032310,2055.0419,2055.0432,2055.0629,10,33.0,0.032,6,0.29,11.52,yes
304032310,2056.1926,2056.193,2056.2157,10,32.8,0.024,5,0.29,11.52,yes
304032310,2057.6065,2057.6104,2057.643,30,33.5,0.088,17,0.29,11.52,no
304032310,2064.1731,2064.1745,2064.1932,10,32.8,0.029,6,0.29,11.52,yes
304032310,2066.5976,2066.6002,2066.6182,10,32.9,0.046,9,0.29,11.52,yes
304032310,2068.0935,2068.0953,2068.1404,30,33.4,0.031,6,0.29,11.52,yes
304032310,2076.4599,2076.4619,2076.4952,20,33.3,0.024,4,0.29,11.52,yes
304032310,2080.4971,2080.5022,2080.5445,30,33.5,0.075,14,0.29,11.52,yes
304032310,2081.9665,2081.9693,2082.0406,140,34.1,0.126,24,0.29,11.52,no
311403944,2111.7804,2111.7827,2111.8158,10,32.9,0.021,7,0.2,5.932,yes
311403944,2123.8904,2123.8917,2123.9209,20,33.1,0.092,29,0.2,5.932,yes
314018646,2088.6845,2088.7262,2088.7569,20,32.9,0.047,12,0.36,0.85796,no
314018646,2088.8843,2088.8859,2088.9062,10,32.4,0.017,4,0.36,0.85796,yes
314018646,2091.8361,2091.8428,2091.8766,20,32.8,0.039,6,0.36,0.85796,yes
314018646,2092.1023,2092.1042,2092.1674,30,33.1,0.126,33,0.36,0.85796,no
314018646,2092.6676,2092.669,2092.6926,10,32.3,0.037,7,0.36,0.85796,yes
314018646,2093.1558,2093.1563,2093.1701,10,32.1,0.031,8,0.36,0.85796,yes
314018646,2094.9843,2094.9866,2095.006,10,32.7,0.053,13,0.36,0.85796,yes
314018646,2096.131,2096.1361,2096.1938,10,32.6,0.055,15,0.36,0.85796,yes
314018646,2096.3493,2096.3526,2096.3704,10,32.4,0.028,7,0.36,0.85796,yes
314018646,2098.4792,2098.481,2098.5032,20,32.8,0.057,14,0.36,0.85796,no
314018646,2102.5014,2102.5032,2102.5488,20,32.8,0.073,19,0.36,0.85796,no
314018646,2102.5806,2102.5882,2102.6134,20,32.8,0.056,14,0.36,0.85796,no
314018646,2102.6745,2102.6766,2102.7166,30,33.1,0.064,16,0.36,0.85796,no
314018646,2103.2227,2103.2724,2103.3828,50,33.3,0.084,22,0.36,0.85796,yes
314018646,2103.8287,2103.8301,2103.8761,10,32.6,0.062,16,0.36,0.85796,yes
314018646,2104.3301,2104.3347,2104.3622,20,32.8,0.043,11,0.36,0.85796,no
314018646,2108.4488,2108.4666,2108.4936,10,32.4,0.05,7,0.36,0.85796,yes
314018646,2109.1969,2109.2087,2109.2362,20,32.8,0.022,6,0.36,0.85796,yes
314018646,2110.5422,2110.5436,2110.5786,70,33.5,0.263,66,0.36,0.85796,no
314018646,2111.8556,2111.8577,2111.9149,20,32.9,0.074,20,0.36,0.85796,no
314018646,2112.766,2112.7785,2112.8028,10,32.7,0.036,9,0.36,0.85796,yes
326446019,2062.7896,2062.7912,2062.8391,80,34.1,0.083,19,0.24,0.8031,no
326446019,2063.6746,2063.675,2063.6901,10,33.0,0.026,5,0.24,0.8031,yes
326446019,2064.1086,2064.148,2064.1732,20,33.4,0.034,9,0.24,0.8031,yes
326446019,2064.3137,2064.3174,2064.347,20,33.4,0.039,10,0.24,0.8031,no
326446019,2065.5105,2065.5119,2065.5353,10,33.0,0.04,10,0.24,0.8031,yes
326446019,2066.3534,2066.3663,2066.4346,30,33.7,0.095,25,0.24,0.8031,no
326446019,2066.5726,2066.5756,2066.5962,10,32.8,0.06,16,0.24,0.8031,no
326446019,2066.7892,2066.7909,2066.8112,10,33.0,0.028,7,0.24,0.8031,yes
326446019,2066.9559,2066.9612,2066.9916,20,33.5,0.044,10,0.24,0.8031,no
326446019,2068.1108,2068.1603,2068.2145,50,33.9,0.065,17,0.24,0.8031,yes
326446019,2068.3578,2068.3622,2068.3916,20,33.4,0.022,4,0.24,0.8031,yes
326446019,2068.7467,2068.7791,2068.9495,1140,35.2,0.86,215,0.24,0.8031,no
326446019,2069.4388,2069.4414,2069.4606,10,32.2,0.016,4,0.24,0.8031,yes
326446019,2071.4817,2071.4836,2071.5132,10,33.2,0.037,9,0.24,0.8031,yes
326446019,2076.6591,2076.6679,2076.6952,10,33.1,0.031,4,0.24,0.8031,yes
326446019,2076.7871,2076.8036,2076.8424,20,33.6,0.032,4,0.24,0.8031,yes
326446019,2078.5284,2078.5779,2078.6633,30,33.7,0.048,14,0.24,0.8031,yes
326446019,2078.7506,2078.7524,2078.7941,20,33.6,0.034,8,0.24,0.8031,yes
326446019,2080.9425,2080.948,2080.9719,10,33.0,0.046,8,0.24,0.8031,yes
326446019,2081.0101,2081.0119,2081.0304,10,33.3,0.069,17,0.24,0.8031,no
326446019,2081.6696,2081.7191,2081.7784,20,33.6,0.043,11,0.24,0.8031,yes
332799564,2146.4705,2146.4738,2146.4967,10,32.6,0.038,9,0.2,4.7405,no
332799564,2153.1793,2153.1816,2153.2473,60,33.2,0.074,18,0.2,4.7405,no
332799564,2168.324,2168.3266,2168.3657,20,32.7,0.034,9,0.2,4.7405,no
333680372,2147.0326,2147.034,2147.0513,10,32.6,0.025,11,0.29,3.894,yes
333680372,2147.1398,2147.1421,2147.181,70,34.0,0.09,39,0.29,3.894,no
333680372,2148.634,2148.6359,2148.6516,10,32.9,0.019,7,0.29,3.894,no
333680372,2149.1834,2149.185,2149.2016,10,33.0,0.017,6,0.29,3.894,no
333680372,2149.2283,2149.2301,2149.2644,10,33.3,0.028,12,0.29,3.894,no
333680372,2149.6014,2149.6033,2149.6225,10,33.0,0.021,8,0.29,3.894,yes
333680372,2149.9204,2149.9218,2149.9378,10,32.4,0.015,6,0.29,3.894,yes
333680372,2149.9901,2150.001,2150.0281,20,33.5,0.023,10,0.29,3.894,no
333680372,2150.9344,2150.9362,2150.9522,10,32.7,0.018,7,0.29,3.894,yes
333680372,2151.4026,2151.4061,2151.4212,10,33.2,0.023,8,0.29,3.894,no
333680372,2152.3554,2152.3568,2152.3747,10,32.8,0.014,5,0.29,3.894,yes
333680372,2152.8032,2152.8057,2152.8228,10,33.1,0.017,6,0.29,3.894,no
333680372,2152.8386,2152.8404,2152.8548,10,33.1,0.026,10,0.29,3.894,no
333680372,2153.1999,2153.2011,2153.217,10,32.6,0.022,9,0.29,3.894,no
333680372,2153.2441,2153.246,2153.2608,10,33.0,0.019,7,0.29,3.894,no
333680372,2153.7025,2153.7029,2153.7173,10,32.6,0.013,5,0.29,3.894,yes
333680372,2154.0349,2154.0363,2154.0701,20,33.3,0.033,14,0.29,3.894,no
333680372,2154.5189,2154.5208,2154.5363,10,32.7,0.015,6,0.29,3.894,yes
333680372,2154.6953,2154.6979,2154.7316,30,33.7,0.057,24,0.29,3.894,no
333680372,2155.7993,2155.8011,2155.8372,50,33.8,0.063,26,0.29,3.894,no
333680372,2158.9625,2158.963,2158.9815,10,33.0,0.015,5,0.29,3.894,no
333680372,2161.7542,2161.7586,2161.798,30,33.6,0.034,15,0.29,3.894,no
333680372,2163.9235,2163.9258,2163.9422,10,32.7,0.012,4,0.29,3.894,no
333680372,2164.3144,2164.3161,2164.3311,10,32.6,0.014,5,0.29,3.894,yes
333680372,2164.3902,2164.3915,2164.408,10,33.0,0.034,5,0.29,3.894,yes
333680372,2165.6325,2165.6406,2165.6781,20,33.5,0.034,15,0.29,3.894,no
333680372,2165.7913,2165.7934,2165.8133,10,32.8,0.012,5,0.29,3.894,yes
333680372,2166.5783,2166.5802,2166.6124,30,33.6,0.081,36,0.29,3.894,no
333680372,2167.2411,2167.2427,2167.2603,30,33.7,0.057,18,0.29,3.894,no
333680372,2168.2413,2168.2422,2168.2596,10,32.6,0.012,5,0.29,3.894,yes
333680372,2169.4351,2169.436,2169.4545,10,33.0,0.015,5,0.29,3.894,yes
348839788,2134.8548,2134.865,2134.956,10,33.5,0.02,13,0.54,15.16,yes
355766445,2066.5986,2066.6,2066.6278,20,33.8,0.041,10,0.44,3.6912,no
355766445,2069.5413,2069.5438,2069.5602,20,33.7,0.029,4,0.44,3.6912,yes
355766445,2070.2096,2070.2163,2070.2635,110,34.5,0.088,22,0.44,3.6912,no
355766445,2080.2373,2080.2392,2080.2713,30,34.0,0.07,18,0.44,3.6912,no
381949148,2291.3484,2291.3505,2291.3794,10,32.9,0.004,4,0.63,6.587,yes
381949410,2043.1893,2043.1921,2043.2222,10,33.4,0.024,6,0.42,5.372,yes
381949410,2055.2115,2055.214,2055.2339,10,33.3,0.024,3,0.42,5.372,yes
381949410,2055.8682,2055.8717,2055.9444,180,34.7,0.244,58,0.42,5.372,no
381949410,2062.5936,2062.5996,2062.6218,10,33.4,0.021,5,0.42,5.372,yes
381949410,2063.3338,2063.3382,2063.3727,20,33.7,0.031,7,0.42,5.372,yes
381949410,2070.308,2070.3106,2070.3393,20,33.7,0.054,13,0.42,5.372,yes
381949410,2075.8956,2075.897,2075.9197,10,33.4,0.028,6,0.42,5.372,yes
381949410,2082.9601,2082.9661,2082.9911,10,33.4,0.024,6,0.42,5.372,yes
381949410,2083.9784,2083.9835,2084.0284,30,33.9,0.033,8,0.42,5.372,yes
381949410,2090.1273,2090.1292,2090.154,10,33.4,0.032,8,0.42,5.372,yes
381949410,2092.269,2092.2704,2092.2961,10,33.4,0.028,7,0.42,5.372,yes
381949410,2092.3255,2092.3276,2092.3445,10,33.2,0.024,6,0.42,5.372,yes
381949410,2095.6154,2095.6198,2095.6445,10,33.5,0.018,3,0.42,5.372,yes
381949410,2095.902,2095.905,2095.9418,30,33.9,0.024,4,0.42,5.372,no
381949410,2096.1443,2096.146,2096.2017,130,34.6,0.32,76,0.42,5.372,no
381949410,2098.4221,2098.4249,2098.4483,10,33.4,0.022,5,0.42,5.372,yes
381949410,2107.6866,2107.6901,2107.7906,60,34.2,0.031,7,0.42,5.372,no
381949410,2118.4449,2118.4497,2118.4942,30,33.9,0.034,8,0.42,5.372,no
381949410,2118.5173,2118.521,2118.5395,10,33.3,0.02,4,0.42,5.372,yes
381949410,2138.6673,2138.6742,2138.7101,30,33.9,0.032,8,0.42,5.372,no
381949410,2139.7483,2139.7527,2139.7927,20,33.8,0.041,10,0.42,5.372,no
381949410,2151.6694,2151.6708,2151.6953,10,33.5,0.024,6,0.42,5.372,yes
381949410,2153.3831,2153.3868,2153.4175,10,33.4,0.02,5,0.42,5.372,yes
381949410,2156.4129,2156.4199,2156.4587,20,33.8,0.044,10,0.42,5.372,no
381949410,2163.5766,2163.5784,2163.6233,10,33.6,0.031,8,0.42,5.372,yes
381949410,2178.7099,2178.7164,2178.7353,10,33.3,0.019,4,0.42,5.372,yes
381949410,2180.9865,2180.993,2181.0304,30,33.9,0.02,4,0.42,5.372,yes
381949410,2182.4594,2182.4666,2182.5237,60,34.2,0.064,15,0.42,5.372,no
381949410,2183.1131,2183.127,2183.1881,40,34.0,0.031,7,0.42,5.372,yes
381949410,2184.3073,2184.3355,2184.3707,30,34.0,0.034,8,0.42,5.372,yes
381949410,2184.3908,2184.3983,2184.4357,20,33.7,0.017,4,0.42,5.372,yes
381949410,2184.8142,2184.8168,2184.8374,10,33.4,0.024,6,0.42,5.372,yes
381949410,2184.9591,2184.9612,2185.0093,30,33.9,0.059,14,0.42,5.372,no
381949410,2190.4038,2190.4052,2190.4292,10,33.2,0.018,4,0.42,5.372,yes
381949410,2195.0878,2195.0896,2195.1396,30,33.9,0.024,6,0.42,5.372,yes
381949410,2195.228,2195.2375,2195.2826,10,33.4,0.043,8,0.42,5.372,yes
381949410,2205.22,2205.2224,2205.3311,80,34.4,0.125,30,0.42,5.372,no
381949410,2207.8827,2207.8864,2207.9054,10,33.4,0.029,6,0.42,5.372,yes
381949410,2217.178,2217.1826,2217.2319,30,33.9,0.025,6,0.42,5.372,yes
381949410,2226.2093,2226.216,2226.251,20,33.8,0.024,6,0.42,5.372,yes
381949410,2226.8537,2226.8637,2226.8778,30,34.0,0.041,10,0.42,5.372,no
381949410,2232.1136,2232.115,2232.1409,10,33.4,0.036,8,0.42,5.372,yes
381949410,2235.9337,2235.9365,2235.9679,20,33.7,0.042,10,0.42,5.372,yes
381949410,2236.807,2236.8103,2236.838,30,33.9,0.05,12,0.42,5.372,no
381949410,2245.4127,2245.4152,2245.4735,60,34.2,0.062,14,0.42,5.372,no
381949410,2247.1321,2247.1816,2247.2261,20,33.8,0.032,8,0.42,5.372,yes
381949410,2247.7501,2247.7518,2247.7886,20,33.8,0.041,10,0.42,5.372,yes
381949410,2289.5534,2289.555,2289.5841,20,33.7,0.033,8,0.42,5.372,yes
381949410,2289.8089,2289.8119,2289.829,10,33.2,0.017,4,0.42,5.372,yes
381949410,2290.2096,2290.2128,2290.2638,40,34.0,0.037,8,0.42,5.372,no
381949410,2292.6795,2292.6811,2292.7167,20,33.7,0.041,10,0.42,5.372,no
381949410,2304.1148,2304.1159,2304.1425,10,33.4,0.019,4,0.42,5.372,yes
381949410,2305.6562,2305.6592,2305.7085,110,34.5,0.147,34,0.42,5.372,no
381949410,2310.2561,2310.2594,2310.2862,10,33.6,0.03,4,0.42,5.372,yes
381949410,2314.5355,2314.5434,2314.6989,890,35.4,0.8,189,0.42,5.372,no
381949410,2323.1732,2323.1808,2323.2042,10,33.3,0.018,4,0.42,5.372,yes
381949410,2324.625,2324.6745,2324.7687,20,33.8,0.025,6,0.42,5.372,yes
381949410,2328.3616,2328.3643,2328.4041,20,33.8,0.024,6,0.42,5.372,yes
381949410,2328.7826,2328.8324,2328.8465,10,33.0,0.018,6,0.42,5.372,yes
381949410,2331.0324,2331.0595,2331.0953,30,33.9,0.075,18,0.42,5.372,yes
382043650,2038.105,2038.1212,2038.2936,420,35.0,0.115,15,0.29,6.1213,no
382043650,2045.1764,2045.1792,2045.196,10,33.4,0.034,4,0.29,6.1213,yes
382043650,2045.7303,2045.7324,2045.766,110,34.4,0.355,48,0.29,6.1213,no
382043650,2046.2065,2046.2077,2046.2257,10,33.5,0.039,5,0.29,6.1213,yes
382043650,2046.4891,2046.494,2046.5417,100,34.4,0.119,16,0.29,6.1213,no
382043650,2049.6485,2049.6505,2049.6674,10,33.4,0.033,4,0.29,6.1213,yes
382043650,2053.4064,2053.4078,2053.4381,20,33.6,0.071,10,0.29,6.1213,yes
382043650,2057.0317,2057.0342,2057.0671,50,34.1,0.1,13,0.29,6.1213,no
382043650,2117.7115,2117.7142,2117.7332,10,33.5,0.048,6,0.29,6.1213,yes
382043650,2118.1566,2118.1603,2118.1974,110,34.4,0.207,28,0.29,6.1213,no
382043650,2133.1752,2133.1807,2133.2032,20,33.7,0.028,4,0.29,6.1213,yes
382043650,2139.7572,2139.7612,2139.7896,20,33.6,0.033,4,0.29,6.1213,yes
382043650,2146.3149,2146.3175,2146.3344,10,33.2,0.031,4,0.29,6.1213,yes
382043650,2148.7828,2148.7853,2148.8337,80,34.3,0.124,16,0.29,6.1213,no
382043650,2150.5747,2150.5777,2150.6321,130,34.5,0.136,18,0.29,6.1213,no
382043650,2156.4122,2156.4495,2156.5078,390,35.0,0.152,20,0.29,6.1213,no
382043650,2159.6604,2159.6627,2159.6819,20,33.5,0.031,4,0.29,6.1213,yes
382043650,2159.9549,2159.9579,2159.9958,30,33.8,0.055,7,0.29,6.1213,yes
382043650,2160.0891,2160.0896,2160.1141,20,33.7,0.039,5,0.29,6.1213,yes
382043650,2161.4847,2161.4868,2161.519,40,33.9,0.064,8,0.29,6.1213,no
382043650,2164.3616,2164.3676,2164.4079,30,33.9,0.051,7,0.29,6.1213,no
382043650,2168.1243,2168.1274,2168.15,10,33.5,0.036,4,0.29,6.1213,yes
382043650,2178.1876,2178.1901,2178.2084,10,33.4,0.041,6,0.29,6.1213,yes
382043650,2178.7447,2178.7464,2178.7679,10,33.4,0.053,7,0.29,6.1213,yes
382043650,2179.283,2179.295,2179.4,1390,35.5,0.519,70,0.29,6.1213,no
382043650,2182.6327,2182.6378,2182.7394,100,34.4,0.063,8,0.29,6.1213,no
382043650,2187.7901,2187.7917,2187.8086,10,32.8,0.035,5,0.29,6.1213,yes
382043650,2189.3097,2189.3202,2189.3565,80,34.3,0.085,11,0.29,6.1213,no
382043650,2194.4498,2194.4521,2194.4847,20,33.8,0.042,6,0.29,6.1213,yes
382043650,2198.5136,2198.5175,2198.543,40,33.9,0.048,5,0.29,6.1213,yes
382043650,2199.8182,2199.821,2199.8379,10,33.4,0.039,5,0.29,6.1213,yes
382043650,2225.6243,2225.641,2225.6637,20,33.6,0.034,4,0.29,6.1213,yes
382043650,2227.4741,2227.4755,2227.5025,30,33.8,0.046,6,0.29,6.1213,no
382043650,2286.4054,2286.4072,2286.4338,20,33.5,0.055,7,0.29,6.1213,yes
382043650,2299.3776,2299.3838,2299.4264,50,34.1,0.049,7,0.29,6.1213,no
382043650,2299.96,2299.9623,2299.9831,10,33.5,0.028,4,0.29,6.1213,yes
382043650,2303.8222,2303.824,2303.8416,10,33.4,0.034,3,0.29,6.1213,yes
382043650,2310.6142,2310.6174,2310.6579,30,33.9,0.049,6,0.29,6.1213,yes
382043650,2323.4637,2323.4674,2323.4998,40,33.9,0.057,8,0.29,6.1213,yes
382043650,2324.0376,2324.0401,2324.0575,10,33.3,0.032,3,0.29,6.1213,yes
382043650,2329.4391,2329.4412,2329.4646,10,33.5,0.051,7,0.29,6.1213,yes
382043650,2330.5833,2330.5898,2330.628,30,33.8,0.055,7,0.29,6.1213,no
382043650,2330.6903,2330.7231,2330.8183,210,34.7,0.065,9,0.29,6.1213,no
382258517,2038.5804,2038.5822,2038.6139,10,33.1,0.021,10,0.29,3.12453,yes
382258517,2038.7929,2038.7963,2038.813,10,33.1,0.014,4,0.29,3.12453,yes
382258517,2038.947,2038.9482,2038.9648,10,33.0,0.015,6,0.29,3.12453,yes
382258517,2039.4139,2039.4153,2039.4426,10,33.4,0.051,25,0.29,3.12453,no
382258517,2039.813,2039.8158,2039.8491,10,33.5,0.041,20,0.29,3.12453,no
382258517,2043.3218,2043.3235,2043.3528,10,33.0,0.011,4,0.29,3.12453,yes
382258517,2043.5515,2043.5522,2043.5772,10,32.8,0.013,6,0.29,3.12453,yes
382258517,2046.1244,2046.1265,2046.1524,10,32.8,0.01,5,0.29,3.12453,yes
382258517,2049.5189,2049.5224,2049.5594,10,33.4,0.015,7,0.29,3.12453,no
382258517,2051.844,2051.8491,2051.8648,10,32.8,0.011,4,0.29,3.12453,yes
382258517,2053.9371,2053.9392,2053.9727,30,33.8,0.059,30,0.29,3.12453,no
382258517,2054.3176,2054.3192,2054.3431,10,33.2,0.021,10,0.29,3.12453,no
382258517,2054.4445,2054.4459,2054.4595,10,32.8,0.019,9,0.29,3.12453,yes
382258517,2054.8577,2054.8623,2054.901,40,34.0,0.043,21,0.29,3.12453,no
382258517,2055.9718,2055.9746,2055.9994,10,33.3,0.019,9,0.29,3.12453,yes
382258517,2057.041,2057.0434,2057.0702,10,33.3,0.023,12,0.29,3.12453,no
382258517,2057.6735,2057.6774,2057.7077,20,33.6,0.027,13,0.29,3.12453,no
382258517,2058.977,2058.9881,2059.0087,10,33.4,0.016,7,0.29,3.12453,yes
382258517,2117.0335,2117.0367,2117.0788,30,33.8,0.037,17,0.29,3.12453,no
382258517,2118.2798,2118.2851,2118.3652,80,34.2,0.048,24,0.29,3.12453,no
382258517,2119.3662,2119.368,2119.3856,10,33.0,0.01,4,0.29,3.12453,yes
382258517,2123.5653,2123.5672,2123.6114,30,33.8,0.074,37,0.29,3.12453,no
382258517,2123.7297,2123.732,2123.7639,20,33.5,0.021,10,0.29,3.12453,no
382258517,2123.7991,2123.8005,2123.8158,10,32.6,0.009,4,0.29,3.12453,yes
382258517,2123.9302,2123.9315,2123.9475,10,32.6,0.01,5,0.29,3.12453,yes
382258517,2125.6614,2125.6628,2125.6987,30,33.8,0.074,37,0.29,3.12453,no
382258517,2126.6244,2126.6265,2126.6614,10,33.3,0.022,11,0.29,3.12453,no
382258517,2133.1095,2133.1106,2133.1396,10,33.0,0.021,10,0.29,3.12453,yes
382258517,2134.2405,2134.2438,2134.2831,20,33.7,0.15,76,0.29,3.12453,no
382258517,2136.2336,2136.2362,2136.2547,10,33.0,0.01,5,0.29,3.12453,yes
382258517,2137.6248,2137.6262,2137.6494,10,33.1,0.025,13,0.29,3.12453,yes
382258517,2139.2746,2139.2776,2139.317,30,33.8,0.031,14,0.29,3.12453,no
382258517,2140.5052,2140.5147,2140.5658,50,34.0,0.034,17,0.29,3.12453,no
382258517,2145.6606,2145.6627,2145.7002,20,33.6,0.032,16,0.29,3.12453,no
382258517,2146.7298,2146.7347,2146.7905,10,33.5,0.015,6,0.29,3.12453,no
382258517,2148.5988,2148.6005,2148.6178,10,33.2,0.014,5,0.29,3.12453,yes
382258517,2148.697,2148.7019,2148.7611,30,33.9,0.022,10,0.29,3.12453,no
382258517,2149.391,2149.3917,2149.4153,10,32.8,0.01,5,0.29,3.12453,yes
382258517,2150.2739,2150.2755,2150.3012,10,33.0,0.019,10,0.29,3.12453,yes
382258517,2151.7873,2151.7887,2151.8042,10,32.6,0.008,4,0.29,3.12453,yes
382258517,2153.4454,2153.4468,2153.4697,10,33.0,0.016,8,0.29,3.12453,yes
382258517,2153.8461,2153.8475,2153.8697,10,33.0,0.017,8,0.29,3.12453,yes
382258517,2155.3163,2155.3179,2155.3399,10,33.0,0.014,7,0.29,3.12453,yes
382258517,2155.6788,2155.6802,2155.6971,10,32.4,0.011,6,0.29,3.12453,yes
382258517,2156.36,2156.3614,2156.3806,10,33.0,0.026,13,0.29,3.12453,yes
382258517,2159.2286,2159.2311,2159.2591,10,33.4,0.025,12,0.29,3.12453,no
382258517,2159.3395,2159.3418,2159.3682,10,33.3,0.021,10,0.29,3.12453,no
382258517,2162.0136,2162.0154,2162.0469,20,33.5,0.04,20,0.29,3.12453,no
382258517,2162.6478,2162.6492,2162.6738,10,33.0,0.016,8,0.29,3.12453,yes
382258517,2163.1293,2163.1312,2163.1828,60,34.1,0.104,52,0.29,3.12453,no
382258517,2163.3395,2163.3404,2163.3585,10,33.2,0.017,6,0.29,3.12453,no
382258517,2164.2527,2164.2541,2164.2721,10,33.1,0.017,8,0.29,3.12453,yes
382258517,2168.7875,2168.7912,2168.8141,10,33.0,0.015,7,0.29,3.12453,yes
382258517,2202.5678,2202.5763,2202.6127,20,33.7,0.018,8,0.29,3.12453,no
382258517,2202.63,2202.6314,2202.6509,10,33.0,0.018,8,0.29,3.12453,no
382258517,2203.88,2203.8814,2203.8983,10,32.6,0.018,9,0.29,3.12453,no
382258517,2205.4351,2205.4374,2205.467,10,33.3,0.037,18,0.29,3.12453,no
382258517,2206.6971,2206.6995,2206.7413,30,33.8,0.051,26,0.29,3.12453,no
382258517,2206.9909,2206.9916,2207.0069,10,33.0,0.021,9,0.29,3.12453,yes
382258517,2207.2731,2207.2744,2207.3073,10,33.4,0.034,16,0.29,3.12453,no
382258517,2209.5603,2209.5624,2209.5934,10,33.3,0.022,11,0.29,3.12453,yes
382258517,2210.0365,2210.0378,2210.0566,10,33.4,0.052,24,0.29,3.12453,no
382258517,2210.0592,2210.0684,2210.1066,40,34.0,0.033,15,0.29,3.12453,no
382258517,2210.5538,2210.5573,2210.589,20,33.7,0.032,16,0.29,3.12453,no
382258517,2211.9707,2211.9732,2211.9996,10,33.0,0.011,5,0.29,3.12453,yes
382258517,2215.5119,2215.532,2215.578,60,34.1,0.058,29,0.29,3.12453,no
382258517,2216.2156,2216.2179,2216.2861,190,34.6,0.245,122,0.29,3.12453,no
382258517,2216.4014,2216.403,2216.4181,10,32.8,0.009,4,0.29,3.12453,yes
382258517,2217.9683,2217.9736,2218.0088,10,33.3,0.025,13,0.29,3.12453,no
382258517,2218.8338,2218.8431,2218.8852,10,33.3,0.021,12,0.29,3.12453,no
382258517,2219.9778,2219.9801,2220.04,150,34.5,0.417,209,0.29,3.12453,no
382258517,2220.7236,2220.7331,2220.8282,170,34.6,0.109,55,0.29,3.12453,no
382258517,2221.5423,2221.5488,2221.5879,10,32.8,0.016,9,0.29,3.12453,yes
382258517,2221.7296,2221.7315,2221.7629,10,33.1,0.014,7,0.29,3.12453,yes
382258517,2221.9882,2221.9907,2222.0097,10,33.0,0.017,8,0.29,3.12453,yes
382258517,2223.4627,2223.4643,2223.48,10,32.6,0.01,4,0.29,3.12453,yes
382258517,2223.662,2223.6634,2223.6879,10,33.2,0.024,12,0.29,3.12453,no
382258517,2225.0106,2225.0272,2225.0606,10,33.5,0.02,10,0.29,3.12453,no
382258517,2225.4506,2225.4527,2225.4668,10,32.8,0.011,5,0.29,3.12453,yes
382258517,2226.7573,2226.7617,2226.8142,20,33.7,0.026,12,0.29,3.12453,no
382258517,2230.613,2230.6302,2230.6635,10,33.2,0.014,7,0.29,3.12453,yes
382258517,2231.4302,2231.432,2231.4547,10,33.2,0.028,14,0.29,3.12453,yes
382258517,2232.0195,2232.0214,2232.0528,20,33.6,0.029,14,0.29,3.12453,no
382258517,2234.1532,2234.1537,2234.1704,10,32.6,0.016,5,0.29,3.12453,yes
382258517,2235.5032,2235.5048,2235.525,10,33.1,0.022,5,0.29,3.12453,yes
382258517,2236.4009,2236.402,2236.4157,10,32.6,0.011,5,0.29,3.12453,yes
382258517,2236.5643,2236.5671,2236.6145,30,33.8,0.057,28,0.29,3.12453,no
382258517,2238.3604,2238.3622,2238.3953,20,33.6,0.048,24,0.29,3.12453,no
382258517,2238.8397,2238.8414,2238.8543,10,32.4,0.011,5,0.29,3.12453,yes
382258517,2242.9478,2242.9505,2242.9829,10,33.2,0.014,6,0.29,3.12453,yes
382258517,2246.0285,2246.0345,2246.0486,10,33.5,0.021,12,0.29,3.12453,yes
382258517,2246.3144,2246.3197,2246.3914,10,33.1,0.014,5,0.29,3.12453,yes
382258517,2247.3583,2247.3616,2247.3893,10,33.4,0.023,11,0.29,3.12453,yes
382258517,2248.1088,2248.1102,2248.1291,10,33.1,0.014,6,0.29,3.12453,yes
382258517,2248.3976,2248.3997,2248.4351,20,33.6,0.029,14,0.29,3.12453,no
382258517,2248.5803,2248.5817,2248.5965,10,32.6,0.016,5,0.29,3.12453,yes
382258517,2251.8548,2251.8596,2251.8978,20,33.6,0.016,7,0.29,3.12453,no
382258517,2251.9566,2251.9578,2251.9705,10,32.4,0.013,7,0.29,3.12453,yes
382258517,2253.4871,2253.492,2253.5086,10,33.0,0.014,4,0.29,3.12453,yes
382258517,2253.7482,2253.7526,2253.79,80,34.2,0.067,33,0.29,3.12453,no
382258517,2310.1005,2310.1012,2310.118,10,33.0,0.011,4,0.29,3.12453,yes
382258517,2310.6076,2310.6092,2310.6477,30,33.8,0.067,33,0.29,3.12453,no
382258517,2311.2794,2311.2831,2311.2972,10,33.0,0.013,5,0.29,3.12453,yes
382258517,2311.3296,2311.3322,2311.3495,10,33.0,0.016,4,0.29,3.12453,yes
382258517,2311.9085,2311.9136,2311.9402,10,33.1,0.015,4,0.29,3.12453,yes
382258517,2312.528,2312.5324,2312.5685,50,34.0,0.177,89,0.29,3.12453,no
382258517,2313.0157,2313.0164,2313.0425,10,33.0,0.01,4,0.29,3.12453,yes
382258517,2313.6988,2313.7009,2313.7302,10,33.4,0.04,20,0.29,3.12453,no
382258517,2315.4078,2315.4094,2315.4332,10,33.0,0.012,4,0.29,3.12453,yes
382258517,2316.7712,2316.7726,2316.7878,10,33.0,0.015,7,0.29,3.12453,yes
382258517,2317.8804,2317.8825,2317.9086,10,33.0,0.014,7,0.29,3.12453,yes
382258517,2318.2105,2318.2151,2318.2663,20,33.8,0.028,14,0.29,3.12453,no
382258517,2324.2326,2324.2347,2324.2639,10,33.0,0.012,6,0.29,3.12453,yes
382258517,2324.7565,2324.7613,2324.8058,20,33.7,0.063,32,0.29,3.12453,no
382258517,2325.875,2325.8764,2325.8948,10,33.3,0.019,7,0.29,3.12453,no
382258517,2327.5856,2327.5879,2327.6252,20,33.7,0.086,43,0.29,3.12453,no
382258517,2330.1904,2330.1997,2330.3318,110,34.4,0.049,24,0.29,3.12453,no
382258517,2330.8279,2330.8307,2330.8677,10,33.2,0.019,9,0.29,3.12453,yes
382552502,2062.4439,2062.4444,2062.4589,10,33.0,0.045,10,0.24,1.1536,yes
382552502,2063.061,2063.0615,2063.0756,10,32.8,0.023,5,0.24,1.1536,yes
382552502,2063.2758,2063.2819,2063.3506,70,33.9,0.076,20,0.24,1.1536,no
382552502,2064.1706,2064.1743,2064.2092,40,33.7,0.048,12,0.24,1.1536,no
382552502,2064.8766,2064.8798,2064.8949,10,33.0,0.024,5,0.24,1.1536,yes
382552502,2065.9998,2066.0007,2066.0157,10,32.8,0.024,5,0.24,1.1536,yes
382552502,2066.0576,2066.0592,2066.0921,30,33.5,0.087,22,0.24,1.1536,no
382552502,2066.88,2066.8806,2066.925,50,33.7,0.131,35,0.24,1.1536,no
382552502,2067.7459,2067.7472,2067.7611,10,32.8,0.021,5,0.24,1.1536,yes
382552502,2067.9468,2067.9486,2067.9713,10,32.8,0.018,5,0.24,1.1536,yes
382552502,2068.0577,2068.0614,2068.0799,10,33.2,0.046,12,0.24,1.1536,yes
382552502,2068.1394,2068.1398,2068.1567,10,33.0,0.032,7,0.24,1.1536,yes
382552502,2068.1769,2068.1776,2068.236,110,34.1,0.143,36,0.24,1.1536,no
382552502,2068.8964,2068.8977,2068.9204,10,33.0,0.035,9,0.24,1.1536,yes
382552502,2069.7948,2069.7973,2069.8128,10,33.0,0.023,4,0.24,1.1536,yes
382552502,2071.0399,2071.042,2071.0616,10,33.0,0.037,10,0.24,1.1536,yes
382552502,2076.3296,2076.331,2076.3624,60,33.8,0.073,18,0.24,1.1536,no
382552502,2077.7643,2077.7648,2077.7791,10,32.8,0.023,5,0.24,1.1536,yes
382552502,2078.2394,2078.2412,2078.2655,10,33.0,0.034,9,0.24,1.1536,yes
382552502,2078.3787,2078.382,2078.4384,350,34.6,0.548,144,0.24,1.1536,no
382552502,2080.0993,2080.1007,2080.1148,10,32.9,0.026,6,0.24,1.1536,yes
382552502,2081.0725,2081.0741,2081.1125,70,33.9,0.108,26,0.24,1.1536,no
382552502,2081.2862,2081.2924,2081.3519,100,34.1,0.124,32,0.24,1.1536,no
382552502,2081.9744,2081.9801,2082.01,40,33.6,0.119,31,0.24,1.1536,no
382552502,2082.4579,2082.4584,2082.4736,10,32.5,0.023,5,0.24,1.1536,yes
382552502,2083.6353,2083.6369,2083.6526,10,33.0,0.024,5,0.24,1.1536,yes
382552502,2083.8781,2083.8862,2083.917,30,33.5,0.028,7,0.24,1.1536,yes
382552502,2116.0258,2116.0281,2116.0434,10,33.0,0.03,6,0.24,1.1536,yes
382552502,2116.7818,2116.7834,2116.7985,10,33.0,0.033,7,0.24,1.1536,yes
382552502,2118.508,2118.51,2118.5369,20,33.2,0.036,9,0.24,1.1536,yes
382552502,2118.8114,2118.8232,2118.8531,50,33.7,0.036,8,0.24,1.1536,no
382552502,2119.8459,2119.854,2119.9306,170,34.3,0.246,64,0.24,1.1536,no
382552502,2120.769,2120.7709,2120.804,10,33.2,0.033,8,0.24,1.1536,yes
382552502,2120.9022,2120.9042,2120.9325,10,33.0,0.026,6,0.24,1.1536,yes
382552502,2121.4093,2121.4114,2121.426,10,32.8,0.016,4,0.24,1.1536,yes
382552502,2121.6438,2121.6445,2121.6588,10,32.9,0.026,6,0.24,1.1536,yes
382552502,2121.7584,2121.7623,2121.7917,20,33.4,0.038,10,0.24,1.1536,no
382552502,2122.6174,2122.6179,2122.6512,30,33.5,0.073,19,0.24,1.1536,no
382552502,2122.7804,2122.7838,2122.8114,10,33.2,0.031,8,0.24,1.1536,yes
382552502,2123.4035,2123.4054,2123.4248,10,32.9,0.017,4,0.24,1.1536,yes
382552502,2124.287,2124.2884,2124.3021,10,32.8,0.031,6,0.24,1.1536,no
382552502,2124.313,2124.3197,2124.4262,240,34.4,0.15,38,0.24,1.1536,no
382552502,2124.8588,2124.863,2124.9111,300,34.5,0.546,143,0.24,1.1536,no
382552502,2125.6016,2125.6058,2125.7095,120,34.1,0.056,15,0.24,1.1536,no
382552502,2126.1424,2126.1447,2126.1754,10,33.2,0.049,13,0.24,1.1536,no
382552502,2130.5247,2130.527,2130.5494,20,33.4,0.069,18,0.24,1.1536,no
382552502,2130.649,2130.6506,2130.674,10,32.5,0.03,8,0.24,1.1536,no
382552502,2130.6893,2130.6916,2130.7071,20,33.4,0.043,8,0.24,1.1536,no
382552502,2130.7288,2130.7309,2130.7633,30,33.6,0.084,22,0.24,1.1536,no
382552502,2131.4152,2131.4237,2131.4533,20,33.2,0.025,6,0.24,1.1536,yes
382552502,2132.4601,2132.4675,2132.614,180,34.3,0.044,11,0.24,1.1536,no
382552502,2133.9971,2133.9996,2134.0195,30,33.5,0.036,6,0.24,1.1536,no
382552502,2136.8977,2136.8993,2136.9282,10,33.2,0.039,10,0.24,1.1536,yes
382552502,2137.3831,2137.3868,2137.4132,40,33.7,0.149,39,0.24,1.1536,no
382552502,2137.5185,2137.5218,2137.5403,30,33.5,0.034,7,0.24,1.1536,yes
382552502,2137.6016,2137.6058,2137.6393,60,33.8,0.252,67,0.24,1.1536,no
382552502,2137.8486,2137.8509,2137.9095,160,34.3,0.107,27,0.24,1.1536,no
382552502,2138.6569,2138.6611,2138.6856,40,33.6,0.041,8,0.24,1.1536,no
382552502,2138.7157,2138.7162,2138.7344,10,33.0,0.025,6,0.24,1.1536,yes
382552502,2139.4115,2139.4136,2139.4752,60,33.8,0.078,20,0.24,1.1536,no
382552502,2141.439,2141.4409,2141.4536,10,32.5,0.021,5,0.24,1.1536,yes
382633618,2112.7676,2112.769,2112.7815,10,32.0,0.038,6,0.56,no,yes
394137224,2062.2712,2062.2749,2062.3001,10,33.4,0.016,4,0.29,6.61002,yes
394137224,2062.905,2062.9166,2062.9658,30,34.0,0.044,15,0.29,6.61002,no
394137224,2064.6691,2064.6751,2064.6957,10,33.3,0.025,5,0.29,6.61002,yes
394137224,2065.1804,2065.1825,2065.2193,20,33.8,0.029,10,0.29,6.61002,no
394137224,2065.4918,2065.495,2065.5559,40,34.1,0.029,10,0.29,6.61002,no
394137224,2075.2647,2075.2666,2075.2906,10,33.6,0.023,8,0.29,6.61002,yes
394137224,2075.4946,2075.502,2075.5478,20,33.8,0.02,7,0.29,6.61002,no
394137224,2076.8483,2076.8497,2076.8874,10,33.4,0.023,8,0.29,6.61002,yes
394137224,2079.3948,2079.3962,2079.4351,20,33.7,0.026,9,0.29,6.61002,no
394137224,2079.5367,2079.5432,2079.5948,50,34.2,0.031,10,0.29,6.61002,no
394137224,2080.8506,2080.852,2080.8964,50,34.2,0.129,45,0.29,6.61002,no
394137224,2081.0777,2081.089,2081.21,100,34.5,0.034,11,0.29,6.61002,no
394137224,2083.8137,2083.8172,2083.8533,20,33.9,0.028,10,0.29,6.61002,no
403237836,2038.8719,2038.8735,2038.8876,10,33.2,0.019,3,0.44,0.42697,yes
403237836,2039.4604,2039.4615,2039.4752,10,33.5,0.047,10,0.44,0.42697,no
403237836,2042.3752,2042.3778,2042.3912,10,33.6,0.03,5,0.44,0.42697,no
403237836,2044.5269,2044.5278,2044.58,100,34.5,0.048,8,0.44,0.42697,no
403237836,2045.6933,2045.6956,2045.74,70,34.3,0.084,21,0.44,0.42697,no
403237836,2045.9926,2045.9949,2046.0086,10,33.2,0.02,4,0.44,0.42697,yes
403237836,2046.0456,2046.0602,2046.1248,170,34.7,0.143,38,0.44,0.42697,no
403237836,2046.5077,2046.5267,2046.5468,20,33.7,0.03,8,0.44,0.42697,yes
403237836,2047.2014,2047.2031,2047.2179,10,33.6,0.031,6,0.44,0.42697,yes
403237836,2049.2929,2049.2945,2049.3084,10,33.3,0.025,5,0.44,0.42697,yes
403237836,2049.8656,2049.8695,2049.9045,40,34.1,0.061,15,0.44,0.42697,no
403237836,2051.4077,2051.4086,2051.4237,10,33.5,0.052,11,0.44,0.42697,no
403237836,2053.001,2053.0017,2053.0177,20,33.9,0.041,6,0.44,0.42697,no
403237836,2053.9455,2053.9478,2053.9612,10,33.2,0.026,6,0.44,0.42697,yes
403237836,2054.0408,2054.0427,2054.0737,40,34.1,0.074,19,0.44,0.42697,no
403237836,2054.4746,2054.476,2054.492,10,33.5,0.032,6,0.44,0.42697,yes
403237836,2056.4364,2056.4385,2056.4714,80,34.4,0.151,39,0.44,0.42697,no
403237836,2059.8119,2059.8133,2059.8286,10,33.3,0.02,4,0.44,0.42697,yes
403237836,2060.5628,2060.5756,2060.6316,60,34.3,0.047,11,0.44,0.42697,yes
403237836,2063.1848,2063.1883,2063.2107,10,33.6,0.021,5,0.44,0.42697,yes
403237836,2063.5679,2063.5857,2063.6181,60,34.2,0.095,25,0.44,0.42697,no
403237836,2064.0704,2064.0718,2064.0952,20,33.8,0.036,9,0.44,0.42697,no
403237836,2066.5676,2066.5695,2066.598,20,33.9,0.047,12,0.44,0.42697,no
403237836,2067.0118,2067.0146,2067.0315,10,33.3,0.019,5,0.44,0.42697,yes
403237836,2067.3003,2067.3024,2067.3387,90,34.4,0.156,39,0.44,0.42697,no
403237836,2068.5655,2068.566,2068.581,10,33.6,0.041,8,0.44,0.42697,no
403237836,2068.8787,2068.8808,2068.8956,20,33.6,0.033,6,0.44,0.42697,no
403237836,2075.6115,2075.6131,2075.6372,30,33.9,0.051,13,0.44,0.42697,no
403237836,2082.1618,2082.1622,2082.1768,10,33.1,0.022,5,0.44,0.42697,yes
403237836,2082.9129,2082.9148,2082.9296,10,33.4,0.021,3,0.44,0.42697,yes
403237836,2084.0874,2084.1126,2084.1675,370,35.0,0.242,64,0.44,0.42697,no
425933644,2063.0319,2063.033,2063.0474,10,32.2,0.034,6,0.24,0.486,yes
425933644,2063.7319,2063.7497,2063.7759,70,34.0,0.046,5,0.24,0.486,yes
425933644,2063.868,2063.8685,2063.8978,70,34.0,0.072,8,0.24,0.486,yes
425933644,2067.9398,2067.9491,2067.9884,60,33.9,0.041,6,0.24,0.486,yes
425933644,2069.0813,2069.1014,2069.1324,100,34.1,0.066,8,0.24,0.486,yes
425933644,2076.1494,2076.1522,2076.1649,10,32.4,0.04,5,0.24,0.486,yes
425933644,2076.6343,2076.6422,2076.6566,10,33.1,0.044,6,0.24,0.486,yes
425933644,2077.1487,2077.1498,2077.164,20,33.4,0.045,4,0.24,0.486,yes
425933644,2079.6059,2079.6107,2079.632,20,33.4,0.039,6,0.24,0.486,yes
425933644,2079.7577,2079.7605,2079.8211,120,34.2,0.093,13,0.24,0.486,yes
425933644,2081.1311,2081.1337,2081.1783,220,34.5,0.568,86,0.24,0.486,no
425933644,2081.5237,2081.529,2081.56,30,33.6,0.036,5,0.24,0.486,yes
425933644,2088.7994,2088.8008,2088.8174,10,32.9,0.042,6,0.24,0.486,yes
425933644,2089.3737,2089.3767,2089.4116,60,33.9,0.06,8,0.24,0.486,no
425933644,2091.2848,2091.2875,2091.3188,10,33.3,0.032,5,0.24,0.486,yes
425933644,2093.7373,2093.7463,2093.7643,20,33.4,0.038,6,0.24,0.486,yes
425933644,2096.2986,2096.3254,2096.3525,80,34.1,0.053,7,0.24,0.486,yes
425933644,2097.0259,2097.0287,2097.0592,50,33.9,0.163,24,0.24,0.486,no
425933644,2097.6444,2097.6687,2097.6985,110,34.2,0.141,21,0.24,0.486,no
425933644,2105.8947,2105.8979,2105.9276,20,33.4,0.068,10,0.24,0.486,yes
425933644,2107.9335,2107.9349,2107.96,70,34.0,0.239,35,0.24,0.486,no
425933644,2108.4534,2108.4824,2108.5235,280,34.6,0.405,61,0.24,0.486,yes
425933644,2109.7492,2109.7518,2109.7879,20,33.5,0.052,8,0.24,0.486,yes
425933644,2110.539,2110.5483,2110.575,110,34.2,0.083,9,0.24,0.486,no
425933644,2111.4087,2111.41,2111.4339,30,33.7,0.137,22,0.24,0.486,no
427346731,2180.0474,2180.052,2180.08,20,33.7,0.022,6,0.29,7.292,no
427346731,2181.2261,2181.2344,2181.2629,20,33.8,0.04,5,0.29,7.292,no
427346731,2181.5264,2181.531,2181.5986,90,34.4,0.052,15,0.29,7.292,no
427346731,2183.0586,2183.0639,2183.0826,10,33.2,0.032,5,0.29,7.292,yes
427346731,2183.6688,2183.6769,2183.7995,90,34.4,0.042,12,0.29,7.292,no
427346731,2183.8,2183.8208,2183.8481,30,33.9,0.041,12,0.29,7.292,no
427346731,2183.8563,2183.8597,2183.9185,70,34.3,0.065,19,0.29,7.292,no
427346731,2188.4543,2188.4566,2188.4746,10,33.3,0.019,6,0.29,7.292,yes
427346731,2191.2462,2191.2501,2191.2707,10,33.5,0.017,5,0.29,7.292,yes
427346731,2191.8853,2191.8918,2191.9314,20,33.8,0.033,9,0.29,7.292,no
427346731,2191.9742,2191.9761,2192.0136,10,33.5,0.047,15,0.29,7.292,yes
427346731,2192.6184,2192.6307,2192.6619,10,33.6,0.017,5,0.29,7.292,yes
427346731,2194.382,2194.4064,2194.4506,60,34.3,0.079,24,0.29,7.292,no
427346731,2196.5666,2196.5685,2196.614,40,34.0,0.052,16,0.29,7.292,no
427346731,2197.1138,2197.1191,2197.1372,10,33.3,0.018,5,0.29,7.292,yes
427346731,2198.7168,2198.7187,2198.7601,30,33.9,0.05,16,0.29,7.292,no
431589361,2039.3573,2039.3622,2039.4358,260,35.0,0.166,19,0.59,5.899,no
431589361,2080.756,2080.7662,2080.7944,40,34.2,0.046,5,0.59,5.899,yes
431589361,2096.5875,2096.5912,2096.6246,20,34.0,0.043,3,0.59,5.899,yes
441398770,2037.0205,2037.0252,2037.0606,10,33.4,0.011,9,0.18,2.3886,no
441398770,2037.2608,2037.2715,2037.286,10,33.3,0.008,4,0.18,2.3886,yes
441398770,2037.3907,2037.3934,2037.4256,10,33.6,0.025,22,0.18,2.3886,no
441398770,2037.5425,2037.5439,2037.559,10,32.4,0.005,4,0.18,2.3886,yes
441398770,2037.8013,2037.8032,2037.8203,10,32.4,0.004,4,0.18,2.3886,yes
441398770,2038.1467,2038.1481,2038.181,10,33.2,0.013,12,0.18,2.3886,no
441398770,2038.2428,2038.2446,2038.2826,10,33.2,0.011,10,0.18,2.3886,no
441398770,2038.3773,2038.3791,2038.4129,10,33.3,0.017,16,0.18,2.3886,no
441398770,2038.4238,2038.4296,2038.4571,10,33.4,0.011,10,0.18,2.3886,no
441398770,2039.8991,2039.8998,2039.9192,10,32.9,0.006,4,0.18,2.3886,no
441398770,2040.2331,2040.235,2040.2505,10,33.1,0.016,13,0.18,2.3886,no
441398770,2040.2898,2040.2928,2040.3106,10,33.0,0.007,5,0.18,2.3886,no
441398770,2040.6577,2040.6722,2040.7408,20,33.7,0.018,10,0.18,2.3886,no
441398770,2041.2956,2041.2975,2041.335,20,33.7,0.02,13,0.18,2.3886,no
441398770,2041.5977,2041.5982,2041.6146,10,32.7,0.005,4,0.18,2.3886,yes
441398770,2041.6878,2041.6894,2041.7067,10,32.7,0.005,4,0.18,2.3886,yes
441398770,2041.8156,2041.817,2041.8304,10,32.4,0.009,8,0.18,2.3886,yes
441398770,2041.904,2041.9054,2041.9387,10,33.0,0.015,14,0.18,2.3886,no
441398770,2042.3934,2042.3973,2042.4126,10,33.3,0.012,7,0.18,2.3886,yes
441398770,2042.4635,2042.4653,2042.4797,10,32.7,0.007,6,0.18,2.3886,yes
441398770,2042.579,2042.5808,2042.6014,10,33.2,0.01,7,0.18,2.3886,yes
441398770,2042.8732,2042.9026,2043.0267,100,34.4,0.027,23,0.18,2.3886,no
441398770,2043.2538,2043.2556,2043.2714,10,32.7,0.006,5,0.18,2.3886,yes
441398770,2043.3438,2043.3452,2043.376,10,33.2,0.022,20,0.18,2.3886,no
441398770,2043.4103,2043.4137,2043.4309,10,32.9,0.006,4,0.18,2.3886,no
441398770,2043.4374,2043.439,2043.4547,10,33.1,0.013,10,0.18,2.3886,no
441398770,2043.8448,2043.8589,2043.9103,100,34.4,0.122,112,0.18,2.3886,no
441398770,2044.1628,2044.1647,2044.1797,10,32.7,0.006,5,0.18,2.3886,yes
441398770,2044.4135,2044.4149,2044.436,10,33.2,0.029,26,0.18,2.3886,no
441398770,2044.5943,2044.5959,2044.6142,10,33.0,0.01,8,0.18,2.3886,no
441398770,2044.6388,2044.6392,2044.657,10,33.0,0.012,10,0.18,2.3886,no
441398770,2044.7311,2044.7348,2044.8314,270,34.9,0.185,170,0.18,2.3886,no
441398770,2044.9207,2044.9226,2044.9367,10,32.7,0.011,9,0.18,2.3886,yes
441398770,2045.3351,2045.3386,2045.3904,10,33.2,0.011,10,0.18,2.3886,yes
441398770,2045.6726,2045.673,2045.6888,10,32.9,0.011,10,0.18,2.3886,yes
441398770,2046.3332,2046.3349,2046.3504,10,32.9,0.007,5,0.18,2.3886,yes
441398770,2046.3888,2046.3909,2046.4052,10,33.0,0.012,10,0.18,2.3886,yes
441398770,2047.153,2047.1657,2047.22,30,33.9,0.017,6,0.18,2.3886,no
441398770,2047.286,2047.2886,2047.3034,10,33.1,0.015,12,0.18,2.3886,no
441398770,2047.3738,2047.3754,2047.3904,10,32.7,0.007,6,0.18,2.3886,yes
441398770,2047.8321,2047.8368,2047.8696,10,32.9,0.009,9,0.18,2.3886,yes
441398770,2047.9518,2047.9555,2047.9851,10,32.7,0.01,5,0.18,2.3886,yes
441398770,2048.1134,2048.1166,2048.1351,10,33.0,0.009,6,0.18,2.3886,yes
441398770,2049.3773,2049.3801,2049.4145,20,33.7,0.032,30,0.18,2.3886,no
441398770,2049.4206,2049.424,2049.4382,10,32.7,0.005,4,0.18,2.3886,yes
441398770,2049.9213,2049.9231,2049.9384,10,33.0,0.006,4,0.18,2.3886,yes
441398770,2049.9953,2049.9958,2050.0125,10,32.7,0.008,7,0.18,2.3886,yes
441398770,2050.2289,2050.2303,2050.2462,10,32.4,0.005,4,0.18,2.3886,yes
441398770,2050.315,2050.3231,2050.56,900,35.4,0.297,277,0.18,2.3886,no
441398770,2050.9451,2050.9528,2050.9849,10,33.5,0.019,8,0.18,2.3886,yes
441398770,2051.0639,2051.0662,2051.0801,10,32.4,0.004,4,0.18,2.3886,yes
441398770,2051.734,2051.7366,2051.7528,10,33.0,0.006,4,0.18,2.3886,no
441398770,2051.8579,2051.8586,2051.8879,10,33.4,0.028,25,0.18,2.3886,no
441398770,2052.0803,2052.0819,2052.0967,10,32.9,0.01,8,0.18,2.3886,yes
441398770,2052.2023,2052.2042,2052.2192,10,32.7,0.011,10,0.18,2.3886,yes
441398770,2052.494,2052.4961,2052.5289,10,33.1,0.013,11,0.18,2.3886,yes
441398770,2052.5553,2052.5697,2052.6125,10,33.3,0.008,7,0.18,2.3886,yes
441398770,2052.6863,2052.6886,2052.721,10,33.5,0.017,15,0.18,2.3886,no
441398770,2052.9646,2052.966,2052.9988,10,33.4,0.03,27,0.18,2.3886,no
441398770,2053.1579,2053.16,2053.1738,10,33.0,0.013,10,0.18,2.3886,yes
441398770,2054.5732,2054.5757,2054.603,10,33.1,0.033,31,0.18,2.3886,no
441398770,2054.7058,2054.7074,2054.7245,10,33.1,0.009,6,0.18,2.3886,no
441398770,2054.7572,2054.7586,2054.7724,10,32.4,0.008,6,0.18,2.3886,yes
441398770,2054.8438,2054.8532,2054.8817,10,33.3,0.008,7,0.18,2.3886,yes
441398770,2055.3768,2055.3794,2055.3984,10,33.1,0.008,6,0.18,2.3886,no
441398770,2056.3942,2056.3963,2056.4185,10,32.9,0.01,9,0.18,2.3886,yes
441398770,2056.8405,2056.8424,2056.8592,10,32.7,0.009,7,0.18,2.3886,yes
441398770,2057.512,2057.5139,2057.5326,10,33.0,0.01,8,0.18,2.3886,yes
441398770,2057.6539,2057.6678,2057.7042,10,33.5,0.018,16,0.18,2.3886,no
441398770,2057.7146,2057.716,2057.7366,10,33.3,0.035,32,0.18,2.3886,no
441398770,2057.8604,2057.8618,2057.8752,10,32.7,0.006,4,0.18,2.3886,yes
441398770,2057.9634,2057.9639,2057.9817,10,32.9,0.006,5,0.18,2.3886,yes
441398770,2058.0192,2058.0266,2058.0632,30,33.9,0.034,29,0.18,2.3886,no
441398770,2058.0919,2058.0933,2058.1088,10,32.7,0.007,5,0.18,2.3886,no
441398770,2058.1276,2058.1343,2058.1521,20,33.6,0.014,7,0.18,2.3886,no
441398770,2058.2352,2058.2414,2058.36,390,35.0,0.226,207,0.18,2.3886,no
441398770,2058.6403,2058.6442,2058.7236,50,34.2,0.066,61,0.18,2.3886,no
441398770,2058.9914,2059.0049,2059.0572,80,34.4,0.04,34,0.18,2.3886,no
441398770,2059.3755,2059.3773,2059.3919,10,32.4,0.005,5,0.18,2.3886,yes
441398770,2059.5845,2059.5877,2059.628,10,33.2,0.016,10,0.18,2.3886,no
441398770,2060.3343,2060.338,2060.3805,20,33.6,0.019,8,0.18,2.3886,no
441398770,2060.4134,2060.4148,2060.4308,10,33.0,0.008,6,0.18,2.3886,yes
471016669,2090.8602,2090.865,2090.9034,20,33.1,0.042,18,0.2,7.616,yes
471016669,2091.3655,2091.3688,2091.3919,10,32.6,0.009,4,0.2,7.616,yes
471016669,2093.674,2093.6753,2093.75,40,33.5,0.033,15,0.2,7.616,no
471016669,2096.1455,2096.1499,2096.1867,10,32.8,0.028,12,0.2,7.616,yes
471016669,2096.4533,2096.4594,2096.4774,10,32.6,0.017,7,0.2,7.616,yes
471016669,2102.3958,2102.3976,2102.4206,10,32.5,0.018,7,0.2,7.616,yes
471016669,2102.7451,2102.7465,2102.7708,10,32.5,0.021,9,0.2,7.616,yes
471016669,2102.9146,2102.9187,2102.955,20,33.2,0.061,26,0.2,7.616,no
471016669,2103.5609,2103.5648,2103.6097,20,33.2,0.025,10,0.2,7.616,no
471016669,2104.0331,2104.0372,2104.075,10,32.9,0.03,13,0.2,7.616,yes
471016669,2106.475,2106.4757,2106.5234,20,33.2,0.025,10,0.2,7.616,yes
471016669,2106.5808,2106.5849,2106.6291,20,33.3,0.027,11,0.2,7.616,no
471016669,2107.2424,2107.2467,2107.3113,30,33.4,0.032,13,0.2,7.616,yes
471016669,2107.988,2107.9893,2108.0287,10,32.9,0.039,13,0.2,7.616,yes
471016669,2110.9433,2110.9454,2110.9611,10,32.4,0.013,6,0.2,7.616,yes
471016669,2111.1055,2111.1072,2111.143,10,32.8,0.021,8,0.2,7.616,yes
471016669,2111.39,2111.393,2111.4407,10,33.0,0.052,13,0.2,7.616,yes
471016669,2111.8486,2111.8984,2111.9851,230,34.2,0.068,29,0.2,7.616,no
471016669,2112.0301,2112.0412,2112.0798,20,33.2,0.043,6,0.2,7.616,yes
123480394,2229.4037,2229.4077,2229.482,20,32.2,0.018,6,0.18,0.306601,yes
123480394,2229.6892,2229.6929,2229.785,40,32.6,0.066,19,0.18,0.306601,yes
123480394,2234.3059,2234.3182,2234.4357,160,33.2,0.263,75,0.18,0.306601,no
123480394,2235.0561,2235.0684,2235.1158,40,32.5,0.032,9,0.18,0.306601,yes
123480394,2235.6985,2235.7022,2235.7265,10,32.0,0.031,9,0.18,0.306601,yes
123480394,2236.4244,2236.426,2236.5314,30,32.5,0.026,8,0.18,0.306601,yes
123480394,2239.1576,2239.1589,2239.1867,10,32.1,0.085,24,0.18,0.306601,yes
123480394,2239.2256,2239.2349,2239.2878,10,32.1,0.022,7,0.18,0.306601,yes
123480394,2240.4925,2240.4939,2240.5348,30,32.4,0.128,36,0.18,0.306601,no
123480394,2240.7756,2240.777,2240.8247,40,32.6,0.191,54,0.18,0.306601,no
123480394,2243.7726,2243.7742,2243.7964,10,32.1,0.052,14,0.18,0.306601,yes
123480394,2245.0231,2245.0363,2245.1439,30,32.5,0.02,5,0.18,0.306601,yes
123480394,2247.1858,2247.2319,2247.2673,20,32.2,0.023,5,0.18,0.306601,yes
123480394,2247.4578,2247.4675,2247.5763,70,32.8,0.034,9,0.18,0.306601,yes
123480394,2248.1104,2248.1601,2248.1988,10,32.1,0.024,7,0.18,0.306601,yes
123480394,2250.2462,2250.252,2250.3439,30,32.5,0.029,4,0.18,0.306601,yes
123480394,2251.5858,2251.5872,2251.6217,40,32.6,0.196,55,0.18,0.306601,no
123480394,2252.086,2252.0964,2252.1761,20,32.4,0.024,5,0.18,0.306601,yes
123480394,2252.1897,2252.1927,2252.224,20,32.3,0.069,19,0.18,0.306601,no
123480394,2258.8388,2258.8392,2258.8955,20,32.2,0.044,13,0.18,0.306601,yes
123480394,2259.8054,2259.8552,2259.8767,20,32.2,0.053,16,0.18,0.306601,yes
123480394,2260.0452,2260.0573,2260.1172,20,32.3,0.025,5,0.18,0.306601,yes
123480394,2260.3943,2260.4033,2260.4554,20,32.4,0.056,16,0.18,0.306601,no
123480394,2260.6927,2260.6968,2260.757,20,32.2,0.025,7,0.18,0.306601,yes
123480394,2264.5192,2264.5197,2264.5415,10,32.1,0.046,12,0.18,0.306601,yes
123480394,2272.3372,2272.355,2272.3953,10,32.1,0.016,5,0.18,0.306601,yes
123480394,2273.1934,2273.1953,2273.2441,20,32.2,0.064,18,0.18,0.306601,yes
123480394,2273.5263,2273.5337,2273.6635,50,32.7,0.033,10,0.18,0.306601,yes
123480394,2275.0901,2275.1399,2275.1866,30,32.4,0.04,12,0.18,0.306601,yes
123480394,2278.8475,2278.8664,2278.899,20,32.4,0.037,10,0.18,0.306601,yes
123480394,2279.2782,2279.2801,2279.2993,10,32.1,0.051,14,0.18,0.306601,yes
123480394,2279.3081,2279.3169,2279.3527,20,32.2,0.053,15,0.18,0.306601,yes
192543856,2262.3387,2262.3475,2262.3822,10,32.8,0.033,4,0.18,7.051,yes
192543856,2263.2348,2263.2394,2263.2723,10,32.9,0.022,4,0.18,7.051,yes
192543856,2273.1803,2273.187,2273.2491,110,33.9,0.097,21,0.18,7.051,no
192543856,2274.8752,2274.8773,2274.9016,10,32.6,0.027,4,0.18,7.051,yes
192543856,2278.057,2278.0586,2278.0764,10,32.5,0.036,8,0.18,7.051,yes
192543856,2278.3709,2278.3743,2278.4065,20,33.0,0.026,6,0.18,7.051,yes
192543856,2278.7806,2278.782,2278.8044,10,32.7,0.02,4,0.18,7.051,yes
11974826,2257.2406,2257.2431,2257.267,10,32.2,0.035,8,0.18,0.31183,yes
11974826,2259.2719,2259.2733,2259.3228,10,32.3,0.025,5,0.18,0.31183,yes
11974826,2275.6518,2275.6522,2275.6716,10,32.2,0.056,12,0.18,0.31183,yes
11974826,2277.3612,2277.4108,2277.4543,30,32.6,0.048,11,0.18,0.31183,yes
11974826,2286.345,2286.3464,2286.4931,60,33.0,0.067,15,0.18,0.31183,yes
11974826,2287.2795,2287.2929,2287.4248,60,33.0,0.028,6,0.18,0.31183,no
11974826,2289.7669,2289.7686,2289.8866,90,33.1,0.244,54,0.18,0.31183,no
11974826,2296.3103,2296.3119,2296.3309,10,32.1,0.046,10,0.18,0.31183,yes
11974826,2297.7962,2297.7966,2297.8156,10,32.1,0.041,9,0.18,0.31183,yes
11974826,2298.9607,2298.9621,2298.9836,20,32.4,0.04,9,0.18,0.31183,yes
11974826,2301.4963,2301.4977,2301.5197,30,32.6,0.145,32,0.18,0.31183,no
11974826,2304.764,2304.7654,2304.7832,10,32.2,0.037,7,0.18,0.31183,yes
201878287,2095.0943,2095.0957,2095.1137,20,32.1,0.169,36,0.18,0.46896,no
201878287,2095.9734,2095.9748,2095.9959,10,32.0,0.034,7,0.18,0.46896,yes
201878287,2096.0566,2096.0584,2096.0829,10,32.0,0.047,10,0.18,0.46896,yes
201878287,2098.0302,2098.0316,2098.0614,10,32.0,0.054,12,0.18,0.46896,yes
201878287,2102.6059,2102.6087,2102.6341,20,32.3,0.19,41,0.18,0.46896,yes
201878287,2107.7339,2107.7344,2107.7675,30,32.4,0.029,6,0.18,0.46896,yes
201878287,2108.955,2108.9631,2108.9929,10,32.0,0.029,4,0.18,0.46896,yes
201878287,2111.467,2111.4693,2111.4982,20,32.2,0.05,10,0.18,0.46896,yes
201878287,2111.8082,2111.858,2111.9063,50,32.7,0.141,30,0.18,0.46896,yes
201878287,2116.1302,2116.136,2116.1602,20,32.1,0.02,4,0.18,0.46896,yes
201878287,2117.4619,2117.4776,2117.5165,20,32.3,0.019,4,0.18,0.46896,yes
201878287,2118.8482,2118.898,2118.9498,40,32.6,0.039,9,0.18,0.46896,yes
201878287,2119.7984,2119.817,2119.8794,40,32.5,0.042,9,0.18,0.46896,yes
201878287,2121.2149,2121.2644,2121.2996,20,32.3,0.04,9,0.18,0.46896,yes
201878287,2132.2779,2132.2837,2132.3307,210,33.3,0.788,169,0.18,0.46896,no
201878287,2134.9371,2134.9385,2134.9653,20,32.3,0.068,15,0.18,0.46896,no
201878287,2136.1829,2136.2327,2136.2646,30,32.4,0.035,5,0.18,0.46896,yes
201878287,2137.1621,2137.1831,2137.204,10,32.0,0.016,4,0.18,0.46896,yes
168726017,2159.5468,2159.5539,2159.5747,10,32.2,0.025,4,0.18,8.95,yes
168726017,2160.8942,2160.8965,2160.9118,10,32.1,0.041,7,0.18,8.95,yes
168726017,2165.854,2165.8574,2165.8965,20,32.6,0.03,5,0.18,8.95,yes
169148174,2036.7645,2036.7659,2036.7948,10,32.3,0.058,8,0.12,no,yes
169148174,2037.3851,2037.3897,2037.4258,30,32.7,0.049,6,0.12,no,yes
169148174,2041.7874,2041.789,2041.8133,10,32.2,0.028,4,0.12,no,yes
169148174,2042.8599,2042.8617,2042.877,10,32.2,0.053,7,0.12,no,yes
169148174,2047.5309,2047.5335,2047.5508,10,32.1,0.049,6,0.12,no,yes
169148174,2049.2649,2049.2712,2049.3068,50,32.9,0.067,8,0.12,no,no
169148174,2050.8899,2050.8924,2050.9262,30,32.7,0.066,8,0.12,no,yes
169148174,2056.1234,2056.1247,2056.1435,10,32.2,0.045,6,0.12,no,yes
169148174,2057.5708,2057.5722,2057.6022,60,32.9,0.451,58,0.12,no,no
169148174,2058.2448,2058.2469,2058.2749,30,32.7,0.102,13,0.12,no,yes
60764070,2258.3921,2258.4131,2258.4944,80,32.9,0.141,42,0.15,0.12857,no
60764070,2272.9274,2272.9392,2273.0197,60,32.8,0.042,12,0.15,0.12857,yes
60764070,2276.4081,2276.4516,2276.4835,40,32.6,0.034,10,0.15,0.12857,yes
289706625,2256.279,2256.2795,2256.2936,10,32.6,0.072,16,0.15,0.44179,no
289706625,2263.081,2263.0824,2263.1136,20,32.8,0.079,20,0.15,0.44179,yes
289706625,2263.1803,2263.2122,2263.2435,40,33.1,0.073,15,0.15,0.44179,no
289706625,2264.4754,2264.4789,2264.5058,10,32.6,0.032,8,0.15,0.44179,yes
289706625,2265.0176,2265.0218,2265.0389,10,32.6,0.056,15,0.15,0.44179,yes
289706625,2272.1528,2272.1541,2272.171,10,32.6,0.069,18,0.15,0.44179,yes
289706625,2272.4493,2272.4683,2272.4953,20,32.7,0.029,7,0.15,0.44179,yes
289706625,2272.7907,2272.7937,2272.84,80,33.4,0.113,29,0.15,0.44179,no
289706625,2273.3058,2273.3335,2273.3886,60,33.2,0.035,9,0.15,0.44179,no
289706625,2273.8449,2273.8678,2273.8844,20,32.8,0.054,4,0.15,0.44179,yes
289706625,2274.5662,2274.5678,2274.6013,50,33.2,0.192,50,0.15,0.44179,no
289706625,2275.7243,2275.7256,2275.739,10,32.5,0.05,11,0.15,0.44179,no
289706625,2276.3763,2276.378,2276.4372,20,32.9,0.061,16,0.15,0.44179,no
289706625,2277.9214,2277.9265,2277.9617,210,33.8,0.326,85,0.15,0.44179,no
289706625,2279.6466,2279.648,2279.6607,10,32.1,0.025,6,0.15,0.44179,yes
289706625,2279.9145,2279.9443,2279.9584,10,32.6,0.09,33,0.15,0.44179,yes
55003990,2256.3595,2256.3628,2256.3882,10,32.0,0.094,13,0.14,no,yes
55003990,2262.0734,2262.0755,2262.1171,260,33.3,1.513,201,0.14,no,no
55003990,2273.9259,2273.9296,2273.95,10,32.0,0.041,6,0.14,no,yes
160329609,2176.8222,2176.8233,2176.8437,10,32.1,0.022,10,0.15,1.0124,yes
160329609,2177.2671,2177.2685,2177.3023,10,32.5,0.019,8,0.15,1.0124,yes
160329609,2177.9042,2177.9062,2177.9426,30,33.0,0.068,30,0.15,1.0124,no
160329609,2178.0849,2178.0873,2178.1108,10,32.4,0.027,12,0.15,1.0124,yes
160329609,2178.9558,2178.9572,2178.9736,10,32.3,0.016,5,0.15,1.0124,yes
160329609,2181.5392,2181.5887,2181.647,30,32.9,0.019,9,0.15,1.0124,yes
160329609,2181.6897,2181.7144,2181.7371,10,32.1,0.013,4,0.15,1.0124,yes
160329609,2181.9228,2181.9242,2181.9526,20,32.7,0.05,23,0.15,1.0124,no
160329609,2184.0191,2184.0196,2184.0346,10,32.0,0.017,7,0.15,1.0124,yes
160329609,2187.6456,2187.6476,2187.6858,10,32.2,0.012,6,0.15,1.0124,yes
160329609,2187.7048,2187.7071,2187.7421,10,32.3,0.013,6,0.15,1.0124,yes
160329609,2188.2882,2188.2893,2188.3046,10,32.0,0.015,6,0.15,1.0124,yes
160329609,2189.196,2189.1979,2189.231,20,32.8,0.026,11,0.15,1.0124,no
160329609,2189.9363,2189.9396,2189.9824,70,33.3,0.113,51,0.15,1.0124,no
160329609,2190.037,2190.0424,2190.072,20,32.6,0.021,9,0.15,1.0124,yes
160329609,2190.4178,2190.4183,2190.4338,10,32.1,0.018,7,0.15,1.0124,yes
160329609,2190.6708,2190.6725,2190.7032,10,32.3,0.024,11,0.15,1.0124,yes
160329609,2190.9127,2190.9215,2190.9648,40,33.1,0.075,34,0.15,1.0124,no
160329609,2191.9403,2191.9417,2191.9572,10,32.0,0.015,5,0.15,1.0124,yes
160329609,2192.5829,2192.5843,2192.6148,10,32.1,0.019,8,0.15,1.0124,yes
160329609,2192.9491,2192.9526,2192.9762,10,32.5,0.022,10,0.15,1.0124,yes
160329609,2194.7663,2194.7716,2194.8426,30,32.9,0.024,12,0.15,1.0124,no
160329609,2195.192,2195.195,2195.2338,20,32.8,0.03,13,0.15,1.0124,no
160329609,2195.3998,2195.4017,2195.454,110,33.5,0.247,114,0.15,1.0124,no
160329609,2195.62,2195.6204,2195.651,10,32.3,0.02,9,0.15,1.0124,yes
160329609,2196.4042,2196.4061,2196.4218,10,32.1,0.012,4,0.15,1.0124,yes
160329609,2197.6679,2197.6684,2197.7035,10,32.4,0.016,7,0.15,1.0124,yes
160329609,2197.7559,2197.758,2197.7816,10,32.1,0.018,8,0.15,1.0124,yes
160329609,2198.0848,2198.0867,2198.1207,20,32.7,0.027,12,0.15,1.0124,no
160329609,2199.701,2199.7026,2199.7739,30,33.0,0.036,16,0.15,1.0124,no
160329609,2199.7827,2199.7853,2199.8209,10,32.4,0.018,4,0.15,1.0124,yes
160329609,2199.8744,2199.8793,2199.9038,10,32.3,0.015,5,0.15,1.0124,yes
160329609,2200.161,2200.1628,2200.2191,100,33.4,0.095,43,0.15,1.0124,no
160329609,2202.1228,2202.1246,2202.1485,10,32.2,0.024,11,0.15,1.0124,yes
160329609,2202.5036,2202.505,2202.536,20,32.6,0.054,25,0.15,1.0124,no
160329609,2202.7364,2202.7418,2202.7811,20,32.7,0.023,10,0.15,1.0124,yes
160329609,2202.9872,2202.9888,2203.0105,10,32.1,0.016,7,0.15,1.0124,yes
160329609,2203.8286,2203.8307,2203.8605,10,32.3,0.022,10,0.15,1.0124,yes
160329609,2204.5168,2204.5186,2204.5561,40,33.0,0.141,65,0.15,1.0124,no
160329609,2205.4851,2205.501,2205.5369,40,33.1,0.041,18,0.15,1.0124,no
160329609,2206.161,2206.1631,2206.1763,10,32.0,0.011,4,0.15,1.0124,yes
160329609,2206.8934,2206.8976,2206.9367,20,32.8,0.037,17,0.15,1.0124,no
160329609,2207.698,2207.6999,2207.736,10,32.5,0.022,10,0.15,1.0124,yes
160329609,2208.42,2208.4205,2208.4371,10,32.1,0.022,8,0.15,1.0124,yes
160329609,2208.836,2208.8374,2208.8858,20,32.7,0.033,16,0.15,1.0124,no
160329609,2211.7911,2211.7929,2211.86,140,33.6,0.127,58,0.15,1.0124,no
160329609,2212.0964,2212.1131,2212.1515,20,32.7,0.015,7,0.15,1.0124,yes
160329609,2212.7205,2212.7219,2212.7485,10,32.5,0.087,40,0.15,1.0124,yes
160329609,2216.3355,2216.336,2216.3528,10,32.0,0.015,6,0.15,1.0124,yes
160329609,2217.0487,2217.0547,2217.1181,10,32.3,0.012,6,0.15,1.0124,yes
160329609,2217.2434,2217.2623,2217.2973,40,33.0,0.025,11,0.15,1.0124,no
160329609,2218.5873,2218.5887,2218.6239,10,32.5,0.031,14,0.15,1.0124,yes
160329609,2220.4035,2220.4054,2220.4465,60,33.2,0.158,72,0.15,1.0124,no
160329609,2220.5885,2220.5905,2220.6051,10,32.0,0.015,6,0.15,1.0124,yes
160329609,2220.8359,2220.8378,2220.8725,10,32.4,0.039,18,0.15,1.0124,yes
160329609,2221.0896,2221.1114,2221.1572,10,32.5,0.011,5,0.15,1.0124,yes
160329609,2222.0294,2222.0301,2222.0597,10,32.3,0.024,11,0.15,1.0124,yes
160329609,2222.1498,2222.1528,2222.1817,10,32.2,0.009,4,0.15,1.0124,yes
160329609,2222.325,2222.3264,2222.3537,10,32.6,0.063,28,0.15,1.0124,no
160329609,2222.3562,2222.3588,2222.415,100,33.4,0.115,52,0.15,1.0124,no
160329609,2222.9863,2222.9868,2223.0058,10,32.3,0.016,7,0.15,1.0124,yes
160329609,2224.2773,2224.2798,2224.3088,10,32.6,0.031,14,0.15,1.0124,no
160329609,2224.4703,2224.4726,2224.5094,30,32.9,0.031,13,0.15,1.0124,no
160329609,2224.5534,2224.5539,2224.5745,10,32.1,0.029,13,0.15,1.0124,yes
160329609,2224.8657,2224.8678,2224.8958,10,32.3,0.026,12,0.15,1.0124,yes
160329609,2225.5497,2225.5523,2225.5661,10,32.3,0.014,4,0.15,1.0124,yes
160329609,2225.7428,2225.7465,2225.7775,20,32.8,0.074,34,0.15,1.0124,no
160329609,2226.1812,2226.1819,2226.2103,10,32.0,0.011,5,0.15,1.0124,yes
160329609,2227.1277,2227.1288,2227.1589,10,32.4,0.083,39,0.15,1.0124,yes
160329609,2227.3476,2227.3504,2227.3791,10,32.4,0.018,8,0.15,1.0124,yes
142052876,2041.4657,2041.4671,2041.5208,20,32.4,0.201,48,0.12,no,yes
142052876,2047.1321,2047.1388,2047.1651,10,32.0,0.024,6,0.12,no,yes
142052876,2048.1084,2048.1103,2048.1244,50,32.6,0.106,24,0.12,no,yes
142052876,2052.1121,2052.1202,2052.1672,20,32.2,0.032,8,0.12,no,yes
142052876,2053.4086,2053.41,2053.4394,30,32.4,0.119,28,0.12,no,no
142052876,2053.4463,2053.4561,2053.4903,50,32.6,0.164,39,0.12,no,no
142052876,2058.6062,2058.6078,2058.6298,20,32.2,0.077,18,0.12,no,no
142052876,2059.9592,2059.9676,2060.0446,150,33.1,0.18,43,0.12,no,no
142052876,2060.3118,2060.3166,2060.4108,70,32.8,0.05,10,0.12,no,no
142052876,2062.7763,2062.7782,2062.8152,50,32.7,0.215,51,0.12,no,no
142052876,2069.1832,2069.1859,2069.2195,20,32.1,0.03,7,0.12,no,yes
142052876,2076.2132,2076.2152,2076.2446,20,32.2,0.072,17,0.12,no,yes
142052876,2089.2782,2089.2805,2089.3773,330,33.5,0.881,208,0.12,no,no
142052876,2089.7608,2089.7632,2089.7928,20,32.2,0.066,16,0.12,no,yes
142052876,2108.9318,2108.9332,2108.967,20,32.2,0.096,23,0.12,no,yes
142052876,2111.9986,2112.0104,2112.038,20,32.2,0.04,9,0.12,no,yes
142052876,2125.6567,2125.6572,2125.6903,10,32.0,0.033,6,0.12,no,yes
142052876,2132.5756,2132.5786,2132.6165,20,32.3,0.096,23,0.12,no,yes
142052876,2134.2964,2134.2978,2134.3339,60,32.7,0.212,50,0.12,no,no
142052876,2140.1597,2140.1644,2140.3275,260,33.4,0.257,61,0.12,no,no
142052876,2140.5977,2140.6025,2140.6319,10,32.1,0.024,6,0.12,no,yes
142052876,2144.602,2144.6066,2144.6316,20,32.2,0.035,8,0.12,no,yes
142052876,2156.0792,2156.0859,2156.115,20,32.3,0.047,11,0.12,no,yes
142052876,2156.2623,2156.2641,2156.287,10,32.0,0.045,10,0.12,no,yes
142052876,2159.9944,2160.044,2160.1476,20,32.2,0.091,22,0.12,no,yes
142052876,2165.1596,2165.1608,2165.1909,30,32.4,0.08,19,0.12,no,yes
142052876,2179.285,2179.2868,2179.3206,40,32.5,0.115,26,0.12,no,no
142052876,2181.1524,2181.1537,2181.1845,10,32.1,0.027,6,0.12,no,yes
142052876,2182.6273,2182.6287,2182.6463,10,32.0,0.039,8,0.12,no,yes
142052876,2204.8565,2204.8607,2204.8875,10,32.0,0.039,9,0.12,no,yes
142052876,2207.3887,2207.3961,2207.4326,20,32.2,0.037,9,0.12,no,yes
142052876,2227.1712,2227.1733,2227.2013,20,32.3,0.037,8,0.12,no,yes
142052876,2244.5654,2244.57,2244.6124,10,32.0,0.029,7,0.12,no,yes
142052876,2262.5043,2262.5062,2262.5483,30,32.4,0.073,18,0.12,no,no
142052876,2263.427,2263.4307,2263.4946,80,32.8,0.11,26,0.12,no,no
142052876,2273.7772,2273.7809,2273.817,10,32.1,0.05,12,0.12,no,yes
142052876,2287.9765,2287.9772,2288.0121,30,32.4,0.225,53,0.12,no,no
142052876,2296.3394,2296.3417,2296.3762,20,32.2,0.076,18,0.12,no,yes
142052876,2298.9568,2298.9651,2299.0008,50,32.6,0.119,28,0.12,no,no
142052876,2311.8802,2311.8816,2311.9098,10,32.0,0.051,12,0.12,no,yes
142052876,2313.6103,2313.6232,2313.6936,40,32.6,0.043,10,0.12,no,yes
142052876,2318.7624,2318.7689,2318.8286,30,32.4,0.038,9,0.12,no,yes
142052876,2323.7972,2323.8019,2323.8377,20,32.2,0.021,4,0.12,no,yes
142052876,2324.6116,2324.6132,2324.6468,10,32.1,0.04,10,0.12,no,yes
142052876,2326.4845,2326.4882,2326.5125,10,32.1,0.032,7,0.12,no,yes
419692115,2310.6687,2310.6701,2310.7356,20,32.5,0.038,10,0.15,0.70391,yes
419692115,2311.2715,2311.2719,2311.289,10,32.1,0.042,11,0.15,0.70391,yes
419692115,2314.4591,2314.4926,2314.5681,40,32.8,0.076,21,0.15,0.70391,yes
419692115,2314.7514,2314.7533,2314.7806,10,32.1,0.041,12,0.15,0.70391,yes
419692115,2323.3793,2323.381,2323.4379,20,32.4,0.029,8,0.15,0.70391,yes
419692115,2324.9743,2324.9854,2325.03,20,32.4,0.05,14,0.15,0.70391,yes
419692115,2326.6039,2326.6132,2326.6648,30,32.6,0.04,10,0.15,0.70391,yes
89257479,2037.1114,2037.1607,2037.2248,10,32.2,0.015,5,0.15,1.1264,yes
89257479,2043.4236,2043.4255,2043.4523,10,32.1,0.045,12,0.15,1.1264,yes
89257479,2044.0285,2044.0303,2044.0662,10,32.2,0.04,11,0.15,1.1264,yes
89257479,2047.1695,2047.1716,2047.2049,10,32.2,0.047,13,0.15,1.1264,yes
89257479,2051.0536,2051.0594,2051.0851,20,32.4,0.046,12,0.15,1.1264,yes
89257479,2055.8837,2055.8854,2055.9214,20,32.4,0.065,17,0.15,1.1264,yes
47424873,2061.888,2061.8896,2061.9232,50,33.7,0.202,38,0.15,1.3014,no
47424873,2062.1725,2062.1748,2062.1956,10,33.1,0.034,6,0.15,1.3014,yes
47424873,2063.5538,2063.5573,2063.6003,30,33.5,0.059,11,0.15,1.3014,yes
47424873,2065.1604,2065.1624,2065.1856,20,33.3,0.043,8,0.15,1.3014,yes
47424873,2065.9962,2066.0053,2066.0439,70,33.9,0.079,15,0.15,1.3014,no
47424873,2066.0803,2066.0808,2066.0979,10,32.7,0.035,7,0.15,1.3014,yes
47424873,2066.8729,2066.8736,2066.8865,10,32.5,0.025,5,0.15,1.3014,yes
47424873,2067.0498,2067.0511,2067.077,10,33.2,0.053,10,0.15,1.3014,yes
47424873,2069.3415,2069.3422,2069.356,10,33.0,0.05,8,0.15,1.3014,yes
47424873,2069.8454,2069.8577,2069.8926,50,33.7,0.034,6,0.15,1.3014,yes
47424873,2069.9417,2069.944,2069.9625,10,32.8,0.038,8,0.15,1.3014,yes
47424873,2071.0665,2071.0718,2071.1031,30,33.6,0.07,13,0.15,1.3014,yes
47424873,2075.6981,2075.6988,2075.7138,10,32.6,0.026,4,0.15,1.3014,yes
47424873,2077.6479,2077.6504,2077.6803,30,33.5,0.064,12,0.15,1.3014,no
47424873,2078.1722,2078.1741,2078.1886,10,33.0,0.034,6,0.15,1.3014,yes
47424873,2078.3852,2078.3859,2078.4018,10,33.2,0.031,4,0.15,1.3014,yes
47424873,2080.1486,2080.1625,2080.2127,30,33.6,0.063,11,0.15,1.3014,yes
47424873,2082.7708,2082.7725,2082.7938,20,33.3,0.09,17,0.15,1.3014,yes
47424873,2084.1783,2084.1829,2084.2192,40,33.6,0.051,10,0.15,1.3014,no
2760232,2090.0338,2090.0359,2090.1266,10,32.2,0.032,8,0.15,no,yes
2760232,2090.8674,2090.917,2091.0739,120,33.2,0.037,9,0.15,no,yes
2760232,2093.7082,2093.7226,2093.8772,180,33.4,0.053,13,0.15,no,no
2760232,2096.0203,2096.03,2096.0654,10,32.3,0.018,4,0.15,no,yes
2760232,2097.5217,2097.5314,2097.5606,10,32.2,0.049,4,0.15,no,yes
2760232,2103.0155,2103.0187,2103.0409,10,32.1,0.061,14,0.15,no,yes
2760232,2110.9999,2111.0034,2111.0344,10,32.2,0.08,6,0.15,no,yes
2760232,2111.4717,2111.473,2111.5015,30,32.6,0.065,14,0.15,no,no
2760232,2111.827,2111.8284,2111.8434,10,32.0,0.027,6,0.15,no,yes
388857263,2335.2002,2335.2021,2335.2887,60,32.5,0.029,20,0.14,83.0,no
388857263,2353.385,2353.388,2353.4421,20,32.0,0.022,15,0.14,83.0,no

